Supermetal-insulator transition in a non-Hermitian network model

We study a non-Hermitian and non-unitary version of the two-dimensional Chalker-Coddington network model with balanced gain and loss. This model belongs to the class D^dagger with particle-hole symmetry^dagger and hosts both the non-Hermitian skin effect as well as exceptional points. By calculating its two-terminal transmission, we find a novel contact effect induced by the skin effect, which results in a non-quantized transmission for chiral edge states. In addition, the model exhibits an insulator to 'supermetal' transition, across which the transmission changes from exponentially decaying with system size to exponentially growing with system size. In the clean system, the critical point separating insulator from supermetal is characterized by a non-Hermitian Dirac point that produces a quantized critical transmission of 4, instead of the value of 1 expected in Hermitian systems. This change in critical transmission is a consequence of the balanced gain and loss. When adding disorder to the system, we find a critical exponent for the divergence of the localization length \nu \approx 1, which is the same as that characterizing the universality class of two-dimensional Hermitian systems in class D. Our work provides a novel way of exploring the localization behavior of non-Hermitian systems, by using network models, which in the past proved versatile tools to describe Hermitian physics.

==> anc/clean_fit_vertical/gnuscript_alpha015pi <==
# gnuscript ln(G) vs disorder strength at alpha = 0.35pi, gamma = 0.2

b1 = 20
f00 = 1.384
xc = 0.937
v = 1

set size square
set key left
set pointsize 1.5

set style line 1\
	linecolor rgb 'black' \
	linetype 1 linewidth 2 \
	pointtype 8 pointsize 0

set print "fit_parameter1.txt"
f(x, l) = f00 + (b1 * (x - xc))  * (l ** (1/v))
fit [x = 0.837:1.037] [l = 60:120] f(x, l) 'scaling_ver_fit_pbc_lng_015pi' \
using 2:3:10 via b1, f00, xc, v
plot 'scaling_ver_fit_pbc_lng_015pi' \
using ($3<69 & $3>59 ? $2:1/0):($10) title "60" pointtype 1 linewidth 2.5, \
	 '' using ($3<79 & $3>69 ? $2:1/0):($10) title "70" pointtype 2 linewidth 2.5, \
	 '' using ($3<89 & $3>79 ? $2:1/0):($10) title "80" pointtype 3 linewidth 2.5, \
	 '' using ($3<99 & $3>89 ? $2:1/0):($10) title "90" pointtype 4 linewidth 2.5, \
	 '' using ($3<109 & $3>99 ? $2:1/0):($10)title "100" pointtype 5 linewidth 2.5, \
	 '' using ($3<119 & $3>109 ? $2:1/0):($10) title "110" pointtype 6 linewidth 2.5, \
	 '' using ($3<129 & $3>119 ? $2:1/0):($10) title "120" pointtype 7 linewidth 2.5, \
for [l = 6:12] f(x, 10* l) with linespoints linestyle 1 notitle 
print xc, xc_err, v, v_err, FIT_STDFIT * FIT_STDFIT

set xlabel 'W'
set ylabel 'lnG'



==> anc/clean_fit_vertical/gnuscript_alpha025pi <==
# gnuscript ln(G) vs disorder strength at alpha = 0.35pi, gamma = 0.2

b1 = 20
f00 = 1.384
xc = 0
v = 1

set size square
set key left
set pointsize 1.5

set style line 1\
	linecolor rgb 'black' \
	linetype 1 linewidth 2 \
	pointtype 8 pointsize 0

set print "fit_parameter1.txt"
f(x, l) = f00 + (b1 * (x - xc))  * (l ** (1/v))
fit [x = -0.1:0.1] [l = 60:120] f(x, l) 'scaling_ver_fit_pbc_lng_025pi' \
using 2:3:10 via b1, f00, xc, v
plot 'scaling_ver_fit_pbc_lng_025pi' \
using ($3<69 & $3>59 ? $2:1/0):($10) title "60" pointtype 1 linewidth 2.5, \
	 '' using ($3<79 & $3>69 ? $2:1/0):($10) title "70" pointtype 2 linewidth 2.5, \
	 '' using ($3<89 & $3>79 ? $2:1/0):($10) title "80" pointtype 3 linewidth 2.5, \
	 '' using ($3<99 & $3>89 ? $2:1/0):($10) title "90" pointtype 4 linewidth 2.5, \
	 '' using ($3<109 & $3>99 ? $2:1/0):($10)title "100" pointtype 5 linewidth 2.5, \
	 '' using ($3<119 & $3>109 ? $2:1/0):($10) title "110" pointtype 6 linewidth 2.5, \
	 '' using ($3<129 & $3>119 ? $2:1/0):($10) title "120" pointtype 7 linewidth 2.5, \
for [l = 6:12] f(x, 10* l) with linespoints linestyle 1 notitle 
print xc, xc_err, v, v_err, FIT_STDFIT * FIT_STDFIT

set xlabel 'W'
set ylabel 'lnG'



==> anc/clean_fit_vertical/gnuscript_alpha0375pi <==
# gnuscript ln(G) vs disorder strength at alpha = 0.35pi, gamma = 0.2

b1 = 20
f00 = 1.384
xc = 1.211
v = 1

set size square
set key left
set pointsize 1.5

set style line 1\
	linecolor rgb 'black' \
	linetype 1 linewidth 2 \
	pointtype 8 pointsize 0

set print "fit_parameter1.txt"
f(x, l) = f00 + (b1 * (x - xc))  * (l ** (1/v))
fit [x = 1.111:1.311] [l = 60:120] f(x, l) 'scaling_ver_fit_pbc_lng_0375pi' \
using 2:3:10 via b1, f00, xc, v
plot 'scaling_ver_fit_pbc_lng_0375pi' \
using ($3<69 & $3>59 ? $2:1/0):($10) title "60" pointtype 1 linewidth 2.5, \
	 '' using ($3<79 & $3>69 ? $2:1/0):($10) title "70" pointtype 2 linewidth 2.5, \
	 '' using ($3<89 & $3>79 ? $2:1/0):($10) title "80" pointtype 3 linewidth 2.5, \
	 '' using ($3<99 & $3>89 ? $2:1/0):($10) title "90" pointtype 4 linewidth 2.5, \
	 '' using ($3<109 & $3>99 ? $2:1/0):($10)title "100" pointtype 5 linewidth 2.5, \
	 '' using ($3<119 & $3>109 ? $2:1/0):($10) title "110" pointtype 6 linewidth 2.5, \
	 '' using ($3<129 & $3>119 ? $2:1/0):($10) title "120" pointtype 7 linewidth 2.5, \
for [l = 6:12] f(x, 10* l) with linespoints linestyle 1 notitle 
print xc, xc_err, v, v_err, FIT_STDFIT * FIT_STDFIT

set xlabel 'W'
set ylabel 'lnG'



==> anc/clean_fit_vertical/gnuscript_alpha03pi <==
# gnuscript ln(G) vs disorder strength at alpha = 0.35pi, gamma = 0.2

b1 = 20
f00 = 1.384
xc = 0.45
v = 1

set xrange [0.345:0.545]
set yrange [-260:230]
set size square
set key left
set pointsize 1.5

set style line 1\
	linecolor rgb 'black' \
	linetype 1 linewidth 2 \
	pointtype 8 pointsize 0

set print "fit_parameter1.txt"
f(x, l) = f00 + (b1 * (x - xc))  * (l ** (1/v))
fit [x = 0.345:0.545] [l = 60:120] f(x, l) 'scaling_ver_fit_pbc_lng_03pi' \
using 2:3:10 via b1, f00, xc, v
plot 'scaling_ver_fit_pbc_lng_03pi' \
using ($3<69 & $3>59 ? $2:1/0):($10) title "60" pointtype 1 linewidth 2.5, \
	 '' using ($3<79 & $3>69 ? $2:1/0):($10) title "70" pointtype 2 linewidth 2.5, \
	 '' using ($3<89 & $3>79 ? $2:1/0):($10) title "80" pointtype 3 linewidth 2.5, \
	 '' using ($3<99 & $3>89 ? $2:1/0):($10) title "90" pointtype 4 linewidth 2.5, \
	 '' using ($3<109 & $3>99 ? $2:1/0):($10)title "100" pointtype 5 linewidth 2.5, \
	 '' using ($3<119 & $3>109 ? $2:1/0):($10) title "110" pointtype 6 linewidth 2.5, \
	 '' using ($3<129 & $3>119 ? $2:1/0):($10) title "120" pointtype 7 linewidth 2.5, \
for [l = 6:12] f(x, 10* l) with linespoints linestyle 1 notitle
print xc, xc_err, v, v_err, FIT_STDFIT * FIT_STDFIT

set xlabel 'W'
set ylabel 'lnG'



==> anc/clean_fit_vertical/scaling_ver_fit_pbc_lng_015pi <==
4.712388980380000092e-01 8.369999999999999662e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.186965545016308852e+02
4.712388980380000092e-01 8.409999999999999698e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.138965545016326786e+02
4.712388980380000092e-01 8.449999999999999734e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.090965545016313882e+02
4.712388980380000092e-01 8.489999999999999769e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.042965545016326701e+02
4.712388980380000092e-01 8.529999999999999805e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.949655450163186288e+01
4.712388980380000092e-01 8.569999999999999840e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.469655450163205046e+01
4.712388980380000092e-01 8.609999999999999876e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.989655450163229489e+01
4.712388980380000092e-01 8.649999999999999911e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.509655450162988188e+01
4.712388980380000092e-01 8.689999999999999947e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.029655450163498642e+01
4.712388980380000092e-01 8.729999999999999982e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.549655450163487558e+01
4.712388980380000092e-01 8.770000000000000018e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.069655450163349997e+01
4.712388980380000092e-01 8.810000000000000053e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.589655450163054695e+01
4.712388980380000092e-01 8.850000000000000089e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.109655450163389645e+01
4.712388980380000092e-01 8.890000000000000124e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.629655450163288322e+01
4.712388980380000092e-01 8.930000000000000160e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.149655450163147918e+01
4.712388980380000092e-01 8.970000000000000195e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.669655450163338628e+01
4.712388980380000092e-01 9.010000000000000231e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.189655450163321149e+01
4.712388980380000092e-01 9.050000000000000266e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.709655450163205614e+01
4.712388980380000092e-01 9.090000000000000302e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.229655450163218688e+01
4.712388980380000092e-01 9.130000000000000338e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.749655450163642101e+01
4.712388980380000092e-01 9.170000000000000373e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.269655450163039490e+01
4.712388980380000092e-01 9.210000000000000409e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.789655450163366623e+01
4.712388980380000092e-01 9.250000000000000444e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.309655450163343815e+01
4.712388980380000092e-01 9.290000000000000480e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.296554501633925938e+00
4.712388980380000092e-01 9.330000000000000515e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.496554501633852841e+00
4.712388980380000092e-01 9.370000000000000551e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.303445498368667854e+00
4.712388980380000092e-01 9.409999999999999476e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 6.103445498368158084e+00
4.712388980380000092e-01 9.449999999999999512e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.090344549836737720e+01
4.712388980380000092e-01 9.489999999999999547e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.570344549836801384e+01
4.712388980380000092e-01 9.529999999999999583e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.050344549836763974e+01
4.712388980380000092e-01 9.569999999999999618e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.530344549836766532e+01
4.712388980380000092e-01 9.609999999999999654e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000040000003e+00 0.000000000000000000e+00 3.010344549837096650e+01
4.712388980380000092e-01 9.649999999999999689e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.999999998590000105e-01 0.000000000000000000e+00 3.490344549836918731e+01
4.712388980380000092e-01 9.689999999999999725e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.999999968339999823e-01 0.000000000000000000e+00 3.970344549836511305e+01
4.712388980380000092e-01 9.729999999999999760e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.999999721200000247e-01 0.000000000000000000e+00 4.450344549836591312e+01
4.712388980380000092e-01 9.769999999999999796e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000037019999954e+00 0.000000000000000000e+00 4.930344549836687662e+01
4.712388980380000092e-01 9.809999999999999831e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000027850000084e+00 0.000000000000000000e+00 5.410344549836789696e+01
4.712388980380000092e-01 9.849999999999999867e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.998268960849999720e-01 0.000000000000000000e+00 5.890344549836628829e+01
4.712388980380000092e-01 9.889999999999999902e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.989734862639999546e-01 0.000000000000000000e+00 6.370344549836793391e+01
4.712388980380000092e-01 9.929999999999999938e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.964826956029999572e-01 0.000000000000000000e+00 6.850344549836783870e+01
4.712388980380000092e-01 9.969999999999999973e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.980597559960000531e-01 0.000000000000000000e+00 7.330344549836722479e+01
4.712388980380000092e-01 1.000999999999999890e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -6.054971524869999788e-01 0.000000000000000000e+00 7.810344549836661088e+01
4.712388980380000092e-01 1.004999999999999893e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -1.157362965359999940e+00 0.000000000000000000e+00 8.290344549837145394e+01
4.712388980380000092e-01 1.008999999999999897e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 2.228604275420000036e+01 0.000000000000000000e+00 8.770344549836539727e+01
4.712388980380000092e-01 1.012999999999999901e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 2.075062336279999897e+01 0.000000000000000000e+00 9.250344549836815133e+01
4.712388980380000092e-01 1.016999999999999904e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -2.191132460620000000e+00 0.000000000000000000e+00 9.730344549836823376e+01
4.712388980380000092e-01 1.020999999999999908e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -2.045931977540000091e+01 0.000000000000000000e+00 1.021034454983693678e+02
4.712388980380000092e-01 1.024999999999999911e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -4.667635242150000252e+00 0.000000000000000000e+00 1.069034454983684412e+02
4.712388980380000092e-01 1.028999999999999915e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -4.929871172460000395e+00 0.000000000000000000e+00 1.117034454983675005e+02
4.712388980380000092e-01 1.032999999999999918e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 2.838018924660000053e+01 0.000000000000000000e+00 1.165034454983681371e+02
4.712388980380000092e-01 1.036999999999999922e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 2.417319964859999892e+00 0.000000000000000000e+00 1.213034454983673385e+02
4.712388980380000092e-01 8.369999999999999662e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.387048664739212995e+02
4.712388980380000092e-01 8.409999999999999698e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.331048664739194010e+02
4.712388980380000092e-01 8.449999999999999734e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.275048664739211404e+02
4.712388980380000092e-01 8.489999999999999769e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.219048664739239456e+02
4.712388980380000092e-01 8.529999999999999805e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.163048664739216207e+02
4.712388980380000092e-01 8.569999999999999840e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.107048664739215980e+02
4.712388980380000092e-01 8.609999999999999876e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.051048664739200547e+02
4.712388980380000092e-01 8.649999999999999911e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.950486647392197881e+01
4.712388980380000092e-01 8.689999999999999947e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.390486647392100394e+01
4.712388980380000092e-01 8.729999999999999982e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.830486647392308441e+01
4.712388980380000092e-01 8.770000000000000018e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.270486647391877000e+01
4.712388980380000092e-01 8.810000000000000053e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.710486647392271209e+01
4.712388980380000092e-01 8.850000000000000089e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.150486647392189354e+01
4.712388980380000092e-01 8.890000000000000124e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.590486647392378927e+01
4.712388980380000092e-01 8.930000000000000160e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.030486647392230282e+01
4.712388980380000092e-01 8.970000000000000195e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.470486647392370827e+01
4.712388980380000092e-01 9.010000000000000231e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.910486647392274051e+01
4.712388980380000092e-01 9.050000000000000266e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.350486647392102668e+01
4.712388980380000092e-01 9.090000000000000302e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.790486647392281583e+01
4.712388980380000092e-01 9.130000000000000338e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.230486647392148569e+01
4.712388980380000092e-01 9.170000000000000373e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.670486647392152690e+01
4.712388980380000092e-01 9.210000000000000409e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.110486647392211523e+01
4.712388980380000092e-01 9.250000000000000444e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.550486647392487960e+01
4.712388980380000092e-01 9.290000000000000480e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.904866473921385861e+00
4.712388980380000092e-01 9.330000000000000515e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.304866473918935732e+00
4.712388980380000092e-01 9.370000000000000551e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.295133526077141495e+00
4.712388980380000092e-01 9.409999999999999476e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 6.895133526077872332e+00
4.712388980380000092e-01 9.449999999999999512e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.249513352607904082e+01
4.712388980380000092e-01 9.489999999999999547e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.809513352607774905e+01
4.712388980380000092e-01 9.529999999999999583e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.369513352608019119e+01
4.712388980380000092e-01 9.569999999999999618e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.999999999969999553e-01 0.000000000000000000e+00 2.929513352607735754e+01
4.712388980380000092e-01 9.609999999999999654e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.999999999240000159e-01 0.000000000000000000e+00 3.489513352608128827e+01
4.712388980380000092e-01 9.649999999999999689e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.999999983330000175e-01 0.000000000000000000e+00 4.049513352607910832e+01
4.712388980380000092e-01 9.689999999999999725e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000006200000069e+00 0.000000000000000000e+00 4.609513352608075110e+01
4.712388980380000092e-01 9.729999999999999760e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.999985286960000330e-01 0.000000000000000000e+00 5.169513352607891932e+01
4.712388980380000092e-01 9.769999999999999796e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.999919223369999610e-01 0.000000000000000000e+00 5.729513352607798993e+01
4.712388980380000092e-01 9.809999999999999831e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000386422759999894e+00 0.000000000000000000e+00 6.289513352607625762e+01
4.712388980380000092e-01 9.849999999999999867e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.976362541940000384e-01 0.000000000000000000e+00 6.849513352607687011e+01
4.712388980380000092e-01 9.889999999999999902e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.011006493730000066e+00 0.000000000000000000e+00 7.409513352607675074e+01
4.712388980380000092e-01 9.929999999999999938e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -2.945971375420000093e+00 0.000000000000000000e+00 7.969513352607739876e+01
4.712388980380000092e-01 9.969999999999999973e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -1.167651016369999972e+01 0.000000000000000000e+00 8.529513352607995103e+01
4.712388980380000092e-01 1.000999999999999890e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 2.937387081669999844e+00 0.000000000000000000e+00 9.089513352607775687e+01
4.712388980380000092e-01 1.004999999999999893e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -1.654795342439999983e-01 0.000000000000000000e+00 9.649513352607800698e+01
4.712388980380000092e-01 1.008999999999999897e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 2.238088112289999820e+00 0.000000000000000000e+00 1.020951335260790955e+02
4.712388980380000092e-01 1.012999999999999901e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 2.110665470399999855e+00 0.000000000000000000e+00 1.076951335260774272e+02
4.712388980380000092e-01 1.016999999999999904e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -1.287990655099999993e+00 0.000000000000000000e+00 1.132951335260795389e+02
4.712388980380000092e-01 1.020999999999999908e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -9.053631798439999656e+00 0.000000000000000000e+00 1.188951335260768900e+02
4.712388980380000092e-01 1.024999999999999911e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 7.715256203020000036e+00 0.000000000000000000e+00 1.244951335260801102e+02
4.712388980380000092e-01 1.028999999999999915e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 3.486254876309999986e+02 0.000000000000000000e+00 1.300951335260782002e+02
4.712388980380000092e-01 1.032999999999999918e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 7.964651405769999748e+00 0.000000000000000000e+00 1.356951335260778819e+02
4.712388980380000092e-01 1.036999999999999922e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -2.168096709170000125e+01 0.000000000000000000e+00 1.412951335260795815e+02
4.712388980380000092e-01 8.369999999999999662e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.587096287967327157e+02
4.712388980380000092e-01 8.409999999999999698e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.523096287967276510e+02
4.712388980380000092e-01 8.449999999999999734e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.459096287967293790e+02
4.712388980380000092e-01 8.489999999999999769e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.395096287967276965e+02
4.712388980380000092e-01 8.529999999999999805e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.331096287967270371e+02
4.712388980380000092e-01 8.569999999999999840e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.267096287967281825e+02
4.712388980380000092e-01 8.609999999999999876e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.203096287967289442e+02
4.712388980380000092e-01 8.649999999999999911e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.139096287967295069e+02
4.712388980380000092e-01 8.689999999999999947e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.075096287967284212e+02
4.712388980380000092e-01 8.729999999999999982e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.011096287967320393e+02
4.712388980380000092e-01 8.770000000000000018e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.470962879672831036e+01
4.712388980380000092e-01 8.810000000000000053e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.830962879672928523e+01
4.712388980380000092e-01 8.850000000000000089e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.190962879672831320e+01
4.712388980380000092e-01 8.890000000000000124e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.550962879672708539e+01
4.712388980380000092e-01 8.930000000000000160e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.910962879672834447e+01
4.712388980380000092e-01 8.970000000000000195e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.270962879672925538e+01
4.712388980380000092e-01 9.010000000000000231e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.630962879672807020e+01
4.712388980380000092e-01 9.050000000000000266e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.990962879672697738e+01
4.712388980380000092e-01 9.090000000000000302e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.350962879672569983e+01
4.712388980380000092e-01 9.130000000000000338e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.710962879672854342e+01
4.712388980380000092e-01 9.170000000000000373e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.070962879672850576e+01
4.712388980380000092e-01 9.210000000000000409e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.430962879673034394e+01
4.712388980380000092e-01 9.250000000000000444e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.790962879672746055e+01
4.712388980380000092e-01 9.290000000000000480e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.150962879672728256e+01
4.712388980380000092e-01 9.330000000000000515e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.109628796728646449e+00
4.712388980380000092e-01 9.370000000000000551e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.290371203270905154e+00
4.712388980380000092e-01 9.409999999999999476e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 7.690371203271764600e+00
4.712388980380000092e-01 9.449999999999999512e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.409037120326949477e+01
4.712388980380000092e-01 9.489999999999999547e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.049037120327189498e+01
4.712388980380000092e-01 9.529999999999999583e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.689037120327173724e+01
4.712388980380000092e-01 9.569999999999999618e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000050000004e+00 0.000000000000000000e+00 3.329037120326970012e+01
4.712388980380000092e-01 9.609999999999999654e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.999999979020000040e-01 0.000000000000000000e+00 3.969037120327030976e+01
4.712388980380000092e-01 9.649999999999999689e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.999999703569999454e-01 0.000000000000000000e+00 4.609037120326935622e+01
4.712388980380000092e-01 9.689999999999999725e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000002094829999910e+00 0.000000000000000000e+00 5.249037120327165695e+01
4.712388980380000092e-01 9.729999999999999760e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000021428669999990e+00 0.000000000000000000e+00 5.889037120327169106e+01
4.712388980380000092e-01 9.769999999999999796e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.999422428540000185e-01 0.000000000000000000e+00 6.529037120327018329e+01
4.712388980380000092e-01 9.809999999999999831e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.993211904840000326e-01 0.000000000000000000e+00 7.169037120327450907e+01
4.712388980380000092e-01 9.849999999999999867e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 6.500081791189999958e-01 0.000000000000000000e+00 7.809037120327089099e+01
4.712388980380000092e-01 9.889999999999999902e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -1.200653021029999934e+01 0.000000000000000000e+00 8.449037120327102457e+01
4.712388980380000092e-01 9.929999999999999938e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 2.530325642089999860e+01 0.000000000000000000e+00 9.089037120327120078e+01
4.712388980380000092e-01 9.969999999999999973e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -3.340334132419999946e+01 0.000000000000000000e+00 9.729037120326883326e+01
4.712388980380000092e-01 1.000999999999999890e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.024664092459999942e+01 0.000000000000000000e+00 1.036903712032751770e+02
4.712388980380000092e-01 1.004999999999999893e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -3.056456807140000009e+01 0.000000000000000000e+00 1.100903712032719000e+02
4.712388980380000092e-01 1.008999999999999897e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -3.547452172800000247e-01 0.000000000000000000e+00 1.164903712032706977e+02
4.712388980380000092e-01 1.012999999999999901e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 4.184808143179999718e+00 0.000000000000000000e+00 1.228903712032700923e+02
4.712388980380000092e-01 1.016999999999999904e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 5.946883648819999735e+02 0.000000000000000000e+00 1.292903712032725139e+02
4.712388980380000092e-01 1.020999999999999908e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -1.355908291959999978e+01 0.000000000000000000e+00 1.356903712032716101e+02
4.712388980380000092e-01 1.024999999999999911e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 2.302367154579999919e+01 0.000000000000000000e+00 1.420903712032726673e+02
4.712388980380000092e-01 1.028999999999999915e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -1.090848272789999918e+01 0.000000000000000000e+00 1.484903712032702856e+02
4.712388980380000092e-01 1.032999999999999918e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.353684042949999977e+01 0.000000000000000000e+00 1.548903712032688134e+02
4.712388980380000092e-01 1.036999999999999922e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -1.277727333750000049e+01 0.000000000000000000e+00 1.612903712032710075e+02
4.712388980380000092e-01 8.369999999999999662e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.787108411225403302e+02
4.712388980380000092e-01 8.409999999999999698e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.715108411225407394e+02
4.712388980380000092e-01 8.449999999999999734e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.643108411225389887e+02
4.712388980380000092e-01 8.489999999999999769e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.571108411225382611e+02
4.712388980380000092e-01 8.529999999999999805e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.499108411225394946e+02
4.712388980380000092e-01 8.569999999999999840e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.427108411225349585e+02
4.712388980380000092e-01 8.609999999999999876e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.355108411225419331e+02
4.712388980380000092e-01 8.649999999999999911e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.283108411225401539e+02
4.712388980380000092e-01 8.689999999999999947e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.211108411225398243e+02
4.712388980380000092e-01 8.729999999999999982e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.139108411225406456e+02
4.712388980380000092e-01 8.770000000000000018e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.067108411225404296e+02
4.712388980380000092e-01 8.810000000000000053e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.951084112254018521e+01
4.712388980380000092e-01 8.850000000000000089e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.231084112253945761e+01
4.712388980380000092e-01 8.890000000000000124e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.511084112253651313e+01
4.712388980380000092e-01 8.930000000000000160e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.791084112254216620e+01
4.712388980380000092e-01 8.970000000000000195e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.071084112253886644e+01
4.712388980380000092e-01 9.010000000000000231e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.351084112253843728e+01
4.712388980380000092e-01 9.050000000000000266e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.631084112254094975e+01
4.712388980380000092e-01 9.090000000000000302e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.911084112253984557e+01
4.712388980380000092e-01 9.130000000000000338e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.191084112253902560e+01
4.712388980380000092e-01 9.170000000000000373e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.471084112253935672e+01
4.712388980380000092e-01 9.210000000000000409e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.751084112254307712e+01
4.712388980380000092e-01 9.250000000000000444e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.031084112253877905e+01
4.712388980380000092e-01 9.290000000000000480e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.311084112253766065e+01
4.712388980380000092e-01 9.330000000000000515e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.910841122540991144e+00
4.712388980380000092e-01 9.370000000000000551e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.289158877459340768e+00
4.712388980380000092e-01 9.409999999999999476e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 8.489158877460159403e+00
4.712388980380000092e-01 9.449999999999999512e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.568915887746007343e+01
4.712388980380000092e-01 9.489999999999999547e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.288915887746022193e+01
4.712388980380000092e-01 9.529999999999999583e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000020000002e+00 0.000000000000000000e+00 3.008915887745852302e+01
4.712388980380000092e-01 9.569999999999999618e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000230000019e+00 0.000000000000000000e+00 3.728915887746267543e+01
4.712388980380000092e-01 9.609999999999999654e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.999999810780000331e-01 0.000000000000000000e+00 4.448915887746071007e+01
4.712388980380000092e-01 9.649999999999999689e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000634849999903e+00 0.000000000000000000e+00 5.168915887746008053e+01
4.712388980380000092e-01 9.689999999999999725e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.999748850249999821e-01 0.000000000000000000e+00 5.888915887746173894e+01
4.712388980380000092e-01 9.729999999999999760e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.995653713890000347e-01 0.000000000000000000e+00 6.608915887746019280e+01
4.712388980380000092e-01 9.769999999999999796e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.360535661519999717e-01 0.000000000000000000e+00 7.328915887746147462e+01
4.712388980380000092e-01 9.809999999999999831e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -1.388664718749999949e+01 0.000000000000000000e+00 8.048915887746065323e+01
4.712388980380000092e-01 9.849999999999999867e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 2.031550321940000003e+02 0.000000000000000000e+00 8.768915887745679072e+01
4.712388980380000092e-01 9.889999999999999902e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.820991075190000030e+00 0.000000000000000000e+00 9.488915887746099997e+01
4.712388980380000092e-01 9.929999999999999938e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -1.264335759669999959e+01 0.000000000000000000e+00 1.020891588774581464e+02
4.712388980380000092e-01 9.969999999999999973e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 2.335734501990000069e+02 0.000000000000000000e+00 1.092891588774593572e+02
4.712388980380000092e-01 1.000999999999999890e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -3.650395221470000138e+02 0.000000000000000000e+00 1.164891588774588911e+02
4.712388980380000092e-01 1.004999999999999893e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 9.442295968730000766e+00 0.000000000000000000e+00 1.236891588774605282e+02
4.712388980380000092e-01 1.008999999999999897e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -1.705718375580000057e+01 0.000000000000000000e+00 1.308891588774596357e+02
4.712388980380000092e-01 1.012999999999999901e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 2.565493453459999795e+00 0.000000000000000000e+00 1.380891588774600223e+02
4.712388980380000092e-01 1.016999999999999904e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.390410006049999936e+01 0.000000000000000000e+00 1.452891588774587888e+02
4.712388980380000092e-01 1.020999999999999908e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 4.939020789900000352e+01 0.000000000000000000e+00 1.524891588774632680e+02
4.712388980380000092e-01 1.024999999999999911e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -4.051983815149999657e+01 0.000000000000000000e+00 1.596891588774608692e+02
4.712388980380000092e-01 1.028999999999999915e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 3.577621234659999772e+01 0.000000000000000000e+00 1.668891588774613410e+02
4.712388980380000092e-01 1.032999999999999918e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 1.945020610430000074e+00 0.000000000000000000e+00 1.740891588774588001e+02
4.712388980380000092e-01 1.036999999999999922e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.880304762259999915e-02 -4.062109107789999740e+01 0.000000000000000000e+00 1.812891588774607214e+02
4.712388980380000092e-01 8.369999999999999662e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.987088616501881972e+02
4.712388980380000092e-01 8.409999999999999698e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.907088616501917500e+02
4.712388980380000092e-01 8.449999999999999734e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.827088616501898457e+02
4.712388980380000092e-01 8.489999999999999769e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.747088616501886236e+02
4.712388980380000092e-01 8.529999999999999805e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.667088616501879699e+02
4.712388980380000092e-01 8.569999999999999840e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.587088616501927731e+02
4.712388980380000092e-01 8.609999999999999876e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.507088616501876004e+02
4.712388980380000092e-01 8.649999999999999911e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.427088616501869467e+02
4.712388980380000092e-01 8.689999999999999947e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.347088616501878278e+02
4.712388980380000092e-01 8.729999999999999982e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.267088616501891778e+02
4.712388980380000092e-01 8.770000000000000018e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.187088616501874725e+02
4.712388980380000092e-01 8.810000000000000053e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.107088616501894762e+02
4.712388980380000092e-01 8.850000000000000089e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.027088616501882967e+02
4.712388980380000092e-01 8.890000000000000124e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.470886165018956149e+01
4.712388980380000092e-01 8.930000000000000160e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.670886165019059888e+01
4.712388980380000092e-01 8.970000000000000195e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.870886165018899305e+01
4.712388980380000092e-01 9.010000000000000231e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.070886165019045677e+01
4.712388980380000092e-01 9.050000000000000266e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.270886165019021519e+01
4.712388980380000092e-01 9.090000000000000302e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.470886165019152969e+01
4.712388980380000092e-01 9.130000000000000338e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.670886165018919911e+01
4.712388980380000092e-01 9.170000000000000373e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.870886165019078362e+01
4.712388980380000092e-01 9.210000000000000409e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.070886165018888292e+01
4.712388980380000092e-01 9.250000000000000444e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.270886165019302894e+01
4.712388980380000092e-01 9.290000000000000480e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.470886165018821323e+01
4.712388980380000092e-01 9.330000000000000515e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.708861650192607051e+00
4.712388980380000092e-01 9.370000000000000551e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.291138349810742492e+00
4.712388980380000092e-01 9.409999999999999476e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 9.291138349813698127e+00
4.712388980380000092e-01 9.449999999999999512e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.729113834981047049e+01
4.712388980380000092e-01 9.489999999999999547e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.529113834981111353e+01
4.712388980380000092e-01 9.529999999999999583e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 9.999999999340000167e-01 0.000000000000000000e+00 3.329113834981241382e+01
4.712388980380000092e-01 9.569999999999999618e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000005109999979e+00 0.000000000000000000e+00 4.129113834981107090e+01
4.712388980380000092e-01 9.609999999999999654e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 9.999998854549999594e-01 0.000000000000000000e+00 4.929113834981107800e+01
4.712388980380000092e-01 9.649999999999999689e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 9.999901952199999888e-01 0.000000000000000000e+00 5.729113834981090747e+01
4.712388980380000092e-01 9.689999999999999725e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.003197654849999898e+00 0.000000000000000000e+00 6.529113834981279751e+01
4.712388980380000092e-01 9.729999999999999760e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 9.832708243109999913e-01 0.000000000000000000e+00 7.329113834981120590e+01
4.712388980380000092e-01 9.769999999999999796e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -2.494990560919999822e+01 0.000000000000000000e+00 8.129113834981042430e+01
4.712388980380000092e-01 9.809999999999999831e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -2.320799163010000044e+01 0.000000000000000000e+00 8.929113834981164644e+01
4.712388980380000092e-01 9.849999999999999867e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -1.786715714729999860e+01 0.000000000000000000e+00 9.729113834981221487e+01
4.712388980380000092e-01 9.889999999999999902e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.381789725490000009e+01 0.000000000000000000e+00 1.052911383498109643e+02
4.712388980380000092e-01 9.929999999999999938e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -5.671080150589999924e-01 0.000000000000000000e+00 1.132911383498125133e+02
4.712388980380000092e-01 9.969999999999999973e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 2.461447351479999934e+00 0.000000000000000000e+00 1.212911383498107654e+02
4.712388980380000092e-01 1.000999999999999890e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 5.111724503579999919e+02 0.000000000000000000e+00 1.292911383498106090e+02
4.712388980380000092e-01 1.004999999999999893e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -4.850189199409999929e+00 0.000000000000000000e+00 1.372911383498103248e+02
4.712388980380000092e-01 1.008999999999999897e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 2.887144673870000133e+01 0.000000000000000000e+00 1.452911383498079942e+02
4.712388980380000092e-01 1.012999999999999901e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -4.104878291750000407e+00 0.000000000000000000e+00 1.532911383498100406e+02
4.712388980380000092e-01 1.016999999999999904e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 7.441883753489999975e+00 0.000000000000000000e+00 1.612911383498074542e+02
4.712388980380000092e-01 1.020999999999999908e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -1.665453101290000071e-01 0.000000000000000000e+00 1.692911383498113480e+02
4.712388980380000092e-01 1.024999999999999911e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.120117787159999949e+02 0.000000000000000000e+00 1.772911383498110922e+02
4.712388980380000092e-01 1.028999999999999915e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 2.160229065269999893e+01 0.000000000000000000e+00 1.852911383498122291e+02
4.712388980380000092e-01 1.032999999999999918e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 4.296391718439999785e+00 0.000000000000000000e+00 1.932911383498104101e+02
4.712388980380000092e-01 1.036999999999999922e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 2.955374543960000011e+01 0.000000000000000000e+00 2.012911383498127691e+02
4.712388980380000092e-01 8.369999999999999662e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.187042400985280040e+02
4.712388980380000092e-01 8.409999999999999698e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.099042400985265715e+02
4.712388980380000092e-01 8.449999999999999734e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.011042400985274128e+02
4.712388980380000092e-01 8.489999999999999769e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.923042400985250140e+02
4.712388980380000092e-01 8.529999999999999805e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.835042400985270206e+02
4.712388980380000092e-01 8.569999999999999840e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.747042400985300219e+02
4.712388980380000092e-01 8.609999999999999876e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.659042400985266852e+02
4.712388980380000092e-01 8.649999999999999911e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.571042400985276402e+02
4.712388980380000092e-01 8.689999999999999947e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.483042400985274014e+02
4.712388980380000092e-01 8.729999999999999982e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.395042400985265090e+02
4.712388980380000092e-01 8.770000000000000018e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.307042400985293398e+02
4.712388980380000092e-01 8.810000000000000053e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.219042400985299963e+02
4.712388980380000092e-01 8.850000000000000089e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.131042400985266312e+02
4.712388980380000092e-01 8.890000000000000124e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.043042400985265914e+02
4.712388980380000092e-01 8.930000000000000160e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.550424009852537210e+01
4.712388980380000092e-01 8.970000000000000195e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.670424009852595759e+01
4.712388980380000092e-01 9.010000000000000231e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.790424009852742415e+01
4.712388980380000092e-01 9.050000000000000266e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.910424009852741278e+01
4.712388980380000092e-01 9.090000000000000302e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.030424009852614375e+01
4.712388980380000092e-01 9.130000000000000338e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.150424009852795848e+01
4.712388980380000092e-01 9.170000000000000373e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.270424009852786185e+01
4.712388980380000092e-01 9.210000000000000409e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.390424009852755916e+01
4.712388980380000092e-01 9.250000000000000444e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.510424009852715699e+01
4.712388980380000092e-01 9.290000000000000480e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.630424009852730194e+01
4.712388980380000092e-01 9.330000000000000515e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.504240098526963720e+00
4.712388980380000092e-01 9.370000000000000551e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.295759901472652631e+00
4.712388980380000092e-01 9.409999999999999476e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.009575990147439839e+01
4.712388980380000092e-01 9.449999999999999512e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.889575990147251972e+01
4.712388980380000092e-01 9.489999999999999547e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000020000002e+00 0.000000000000000000e+00 2.769575990147748712e+01
4.712388980380000092e-01 9.529999999999999583e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 9.999999989109999987e-01 0.000000000000000000e+00 3.649575990147234705e+01
4.712388980380000092e-01 9.569999999999999618e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000032400000016e+00 0.000000000000000000e+00 4.529575990147180420e+01
4.712388980380000092e-01 9.609999999999999654e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 9.999982905069999539e-01 0.000000000000000000e+00 5.409575990147180846e+01
4.712388980380000092e-01 9.649999999999999689e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000422467379999958e+00 0.000000000000000000e+00 6.289575990147410067e+01
4.712388980380000092e-01 9.689999999999999725e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.006355440449999916e+00 0.000000000000000000e+00 7.169575990147248490e+01
4.712388980380000092e-01 9.729999999999999760e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -1.828482256320000054e+00 0.000000000000000000e+00 8.049575990147332050e+01
4.712388980380000092e-01 9.769999999999999796e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -2.071356393549999897e+00 0.000000000000000000e+00 8.929575990147326081e+01
4.712388980380000092e-01 9.809999999999999831e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.832713510420000080e+00 0.000000000000000000e+00 9.809575990147300217e+01
4.712388980380000092e-01 9.849999999999999867e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -2.360661127500000012e-01 0.000000000000000000e+00 1.068957599014712656e+02
4.712388980380000092e-01 9.889999999999999902e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 9.528080583489999533e-01 0.000000000000000000e+00 1.156957599014752276e+02
4.712388980380000092e-01 9.929999999999999938e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 8.876398397920000605e+01 0.000000000000000000e+00 1.244957599014709189e+02
4.712388980380000092e-01 9.969999999999999973e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 5.507171677710000040e+03 0.000000000000000000e+00 1.332957599014732182e+02
4.712388980380000092e-01 1.000999999999999890e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.420760380539999979e+01 0.000000000000000000e+00 1.420957599014721211e+02
4.712388980380000092e-01 1.004999999999999893e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 6.892927601880000088e-02 0.000000000000000000e+00 1.508957599014732978e+02
4.712388980380000092e-01 1.008999999999999897e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -3.156701285019999887e+03 0.000000000000000000e+00 1.596957599014742186e+02
4.712388980380000092e-01 1.012999999999999901e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -4.238799926189999923e+01 0.000000000000000000e+00 1.684957599014733205e+02
4.712388980380000092e-01 1.016999999999999904e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.806461804969999889e+02 0.000000000000000000e+00 1.772957599014731898e+02
4.712388980380000092e-01 1.020999999999999908e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 8.003059270030000505e+01 0.000000000000000000e+00 1.860957599014720643e+02
4.712388980380000092e-01 1.024999999999999911e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.696627885170000027e+01 0.000000000000000000e+00 1.948957599014736672e+02
4.712388980380000092e-01 1.028999999999999915e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.994681262820000001e+01 0.000000000000000000e+00 2.036957599014740197e+02
4.712388980380000092e-01 1.032999999999999918e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -1.318748376249999943e+01 0.000000000000000000e+00 2.124957599014708478e+02
4.712388980380000092e-01 1.036999999999999922e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -3.298499345769999991e+01 0.000000000000000000e+00 2.212957599014715129e+02
4.712388980380000092e-01 8.369999999999999662e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.386975861627810218e+02
4.712388980380000092e-01 8.409999999999999698e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.290975861627807149e+02
4.712388980380000092e-01 8.449999999999999734e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.194975861627826816e+02
4.712388980380000092e-01 8.489999999999999769e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.098975861627806694e+02
4.712388980380000092e-01 8.529999999999999805e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.002975861627817551e+02
4.712388980380000092e-01 8.569999999999999840e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.906975861627809934e+02
4.712388980380000092e-01 8.609999999999999876e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.810975861627821075e+02
4.712388980380000092e-01 8.649999999999999911e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.714975861627805216e+02
4.712388980380000092e-01 8.689999999999999947e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.618975861627831137e+02
4.712388980380000092e-01 8.729999999999999982e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.522975861627828067e+02
4.712388980380000092e-01 8.770000000000000018e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.426975861627866209e+02
4.712388980380000092e-01 8.810000000000000053e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.330975861627838981e+02
4.712388980380000092e-01 8.850000000000000089e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.234975861627806779e+02
4.712388980380000092e-01 8.890000000000000124e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.138975861627832842e+02
4.712388980380000092e-01 8.930000000000000160e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.042975861627813572e+02
4.712388980380000092e-01 8.970000000000000195e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.469758616278286922e+01
4.712388980380000092e-01 9.010000000000000231e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.509758616278315912e+01
4.712388980380000092e-01 9.050000000000000266e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.549758616278496959e+01
4.712388980380000092e-01 9.090000000000000302e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.589758616278183467e+01
4.712388980380000092e-01 9.130000000000000338e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.629758616278281380e+01
4.712388980380000092e-01 9.170000000000000373e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.669758616278183894e+01
4.712388980380000092e-01 9.210000000000000409e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.709758616278308097e+01
4.712388980380000092e-01 9.250000000000000444e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.749758616278666423e+01
4.712388980380000092e-01 9.290000000000000480e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.789758616278091097e+01
4.712388980380000092e-01 9.330000000000000515e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.297586162780993035e+00
4.712388980380000092e-01 9.370000000000000551e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.302413837216290116e+00
4.712388980380000092e-01 9.409999999999999476e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.090241383721777524e+01
4.712388980380000092e-01 9.449999999999999512e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.050241383721864707e+01
4.712388980380000092e-01 9.489999999999999547e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000000000000000e+00 0.000000000000000000e+00 3.010241383721522368e+01
4.712388980380000092e-01 9.529999999999999583e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 9.999999998590000105e-01 0.000000000000000000e+00 3.970241383721562300e+01
4.712388980380000092e-01 9.569999999999999618e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.000000028709999933e+00 0.000000000000000000e+00 4.930241383721821791e+01
4.712388980380000092e-01 9.609999999999999654e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 9.999764734280000011e-01 0.000000000000000000e+00 5.890241383721748036e+01
4.712388980380000092e-01 9.649999999999999689e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.003992336969999899e+00 0.000000000000000000e+00 6.850241383721700572e+01
4.712388980380000092e-01 9.689999999999999725e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 1.080399945759999980e+01 0.000000000000000000e+00 7.810241383721870534e+01
4.712388980380000092e-01 9.729999999999999760e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -1.123963771890000061e+02 0.000000000000000000e+00 8.770241383721699435e+01
4.712388980380000092e-01 9.769999999999999796e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -2.155310537820000150e+00 0.000000000000000000e+00 9.730241383721619286e+01
4.712388980380000092e-01 9.809999999999999831e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -4.904076709099999931e+01 0.000000000000000000e+00 1.069024138372189014e+02
4.712388980380000092e-01 9.849999999999999867e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -1.858982171950000151e+01 0.000000000000000000e+00 1.165024138372178157e+02
4.712388980380000092e-01 9.889999999999999902e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 5.808844375460000009e+01 0.000000000000000000e+00 1.261024138372183074e+02
4.712388980380000092e-01 9.929999999999999938e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 4.401822974079999895e+00 0.000000000000000000e+00 1.357024138372167386e+02
4.712388980380000092e-01 9.969999999999999973e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -2.777717990699999973e+03 0.000000000000000000e+00 1.453024138372144591e+02
4.712388980380000092e-01 1.000999999999999890e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -1.667745063839999986e+01 0.000000000000000000e+00 1.549024138372159314e+02
4.712388980380000092e-01 1.004999999999999893e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 2.910946597040000142e+03 0.000000000000000000e+00 1.645024138372170341e+02
4.712388980380000092e-01 1.008999999999999897e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -2.247512779360000046e+00 0.000000000000000000e+00 1.741024138372166021e+02
4.712388980380000092e-01 1.012999999999999901e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 2.102004489699999823e+01 0.000000000000000000e+00 1.837024138372181312e+02
4.712388980380000092e-01 1.016999999999999904e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -9.174300654549999479e+01 0.000000000000000000e+00 1.933024138372179266e+02
4.712388980380000092e-01 1.020999999999999908e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 3.211604453430000227e+06 0.000000000000000000e+00 2.029024138372204504e+02
4.712388980380000092e-01 1.024999999999999911e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -1.245978030870000026e+02 0.000000000000000000e+00 2.125024138372201037e+02
4.712388980380000092e-01 1.028999999999999915e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -3.435254483580000056e+02 0.000000000000000000e+00 2.221024138372191885e+02
4.712388980380000092e-01 1.032999999999999918e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 -2.887815227030000187e+03 0.000000000000000000e+00 2.317024138372159996e+02
4.712388980380000092e-01 1.036999999999999922e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.880304762259999915e-02 2.686156115569999869e+01 0.000000000000000000e+00 2.413024138372183529e+02


==> anc/clean_fit_vertical/scaling_ver_fit_pbc_lng_025pi <==
7.853981633969999709e-01 -1.000000000000000056e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999001999999582e-01 1.304180878390000008e+52 -1.200000000000002558e+02
7.853981633969999709e-01 -9.600000000000000200e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999068789999779e-01 1.073307873529999962e+50 -1.151999999999996618e+02
7.853981633969999709e-01 -9.199999999999999845e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999185610000119e-01 8.833052304910000379e+47 -1.104000000000019810e+02
7.853981633969999709e-01 -8.799999999999999489e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999166990000132e-01 7.269378614019999519e+45 -1.055999999999990706e+02
7.853981633969999709e-01 -8.400000000000000522e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999116650000186e-01 5.982514719690000192e+43 -1.008000000000016740e+02
7.853981633969999709e-01 -8.000000000000000167e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999067010000298e-01 4.923458286010000186e+41 -9.599999999999744205e+01
7.853981633969999709e-01 -7.599999999999999811e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999004239999989e-01 4.051881630029999813e+39 -9.120000000000058549e+01
7.853981633969999709e-01 -7.199999999999999456e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999090350000230e-01 3.334596088769999975e+37 -8.640000000000087255e+01
7.853981633969999709e-01 -6.800000000000000488e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999998905189999565e-01 2.744288232120000120e+35 -8.159999999999948272e+01
7.853981633969999709e-01 -6.400000000000000133e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999007630000492e-01 2.258479797999999920e+33 -7.680000000000028137e+01
7.853981633969999709e-01 -5.999999999999999778e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999291929999590e-01 1.858671745279999888e+31 -7.200000000000021316e+01
7.853981633969999709e-01 -5.600000000000000117e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999244599999670e-01 1.529639831080000037e+29 -6.719999999999951967e+01
7.853981633969999709e-01 -5.199999999999999761e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999018730000300e-01 1.258854888589999887e+27 -6.240000000000068070e+01
7.853981633969999709e-01 -4.800000000000000100e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999998991899999856e-01 1.036005730449999949e+25 -5.759999999999990195e+01
7.853981633969999709e-01 -4.399999999999999745e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999153790000150e-01 8.526065102980000199e+22 -5.280000000000055849e+01
7.853981633969999709e-01 -4.000000000000000083e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999110330000107e-01 7.016735912090000425e+20 -4.800000000000065370e+01
7.853981633969999709e-01 -3.599999999999999728e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999196590000361e-01 5.774596166629999616e+18 -4.319999999999743778e+01
7.853981633969999709e-01 -3.200000000000000067e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999231299999680e-01 4.752346576160000000e+16 -3.839999999999886882e+01
7.853981633969999709e-01 -2.800000000000000058e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 3.911061021110000000e+14 -3.359999999999999432e+01
7.853981633969999709e-01 -2.400000000000000050e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 3.218704289700000000e+12 -2.880000000000110916e+01
7.853981633969999709e-01 -2.000000000000000042e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 2.648912212979999924e+10 -2.399999999999976197e+01
7.853981633969999709e-01 -1.600000000000000033e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 2.179987746789999902e+08 -1.919999999999945928e+01
7.853981633969999709e-01 -1.200000000000000025e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.794074772610000102e+06 -1.440000000000082458e+01
7.853981633969999709e-01 -8.000000000000000167e-03 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.476478156560000025e+04 -9.599999999999319300e+00
7.853981633969999709e-01 -4.000000000000000083e-03 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.215104175190000007e+02 -4.800000000000003375e+00
7.853981633969999709e-01 0.000000000000000000e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.000000000000000000e+00 0.000000000000000000e+00
7.853981633969999709e-01 4.000000000000000083e-03 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 8.229747049020000663e-03 4.800000000002182077e+00
7.853981633969999709e-01 8.000000000000000167e-03 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 6.772873649079999981e-05 9.600000000001539746e+00
7.853981633969999709e-01 1.200000000000000025e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 5.573903692690000406e-07 1.440000000000211067e+01
7.853981633969999709e-01 1.600000000000000033e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 4.587181746649999597e-09 1.919999999999903295e+01
7.853981633969999709e-01 2.000000000000000042e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 3.775134544279999870e-11 2.399999999999835865e+01
7.853981633969999709e-01 2.400000000000000050e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 3.106840237539999770e-13 2.879999999999936477e+01
7.853981633969999709e-01 2.800000000000000058e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 2.556850927669999875e-15 3.359999999999990195e+01
7.853981633969999709e-01 3.200000000000000067e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 2.104223637680000126e-17 3.839999999999921698e+01
7.853981633969999709e-01 3.599999999999999728e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.731722827270000062e-19 4.319999999999933493e+01
7.853981633969999709e-01 4.000000000000000083e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.425164082740000025e-21 4.800000000000033396e+01
7.853981633969999709e-01 4.399999999999999745e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.172873990430000065e-23 5.280000000000037375e+01
7.853981633969999709e-01 4.800000000000000100e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 9.652456261609999932e-26 5.759999999999553211e+01
7.853981633969999709e-01 5.199999999999999761e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 7.943727343480000351e-28 6.239999999999726299e+01
7.853981633969999709e-01 5.600000000000000117e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 6.537486666320000390e-30 6.719999999999680540e+01
7.853981633969999709e-01 5.999999999999999778e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 5.380186160019999690e-32 7.199999999999778311e+01
7.853981633969999709e-01 6.400000000000000133e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 4.427757117359999918e-34 7.680000000000110560e+01
7.853981633969999709e-01 6.800000000000000488e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.478235694219999985e+01 3.643932107040000294e-36 8.159999999999888587e+01
7.853981633969999709e-01 7.199999999999999456e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 5.442747960439999844e+01 2.998863950469999748e-38 8.639999999999993463e+01
7.853981633969999709e-01 7.599999999999999811e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.569973250590000191e+01 2.467989174679999833e-40 9.120000000000047180e+01
7.853981633969999709e-01 8.000000000000000167e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 2.941589990269999930e+02 2.031092662730000112e-42 9.599999999999958789e+01
7.853981633969999709e-01 8.400000000000000522e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -2.570445907269999952e+04 1.671537884740000059e-44 1.007999999999993292e+02
7.853981633969999709e-01 8.799999999999999489e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -1.918399327449999982e+05 1.375633397429999922e-46 1.056000000000000085e+02
7.853981633969999709e-01 9.199999999999999845e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 2.279379891929999925e+06 1.132111489299999975e-48 1.103999999999996362e+02
7.853981633969999709e-01 9.600000000000000200e-02 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -2.941814658619999886e+06 9.316991188240000473e-51 1.151999999999954980e+02
7.853981633969999709e-01 1.000000000000000056e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -8.104884364029999822e+06 7.667648073719999547e-53 1.199999999999972147e+02
7.853981633969999709e-01 -1.000000000000000056e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999337839999836e-01 6.327431707150000249e+60 -1.400000000000022737e+02
7.853981633969999709e-01 -9.600000000000000200e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999387550000396e-01 2.339798012840000119e+58 -1.344000000000000341e+02
7.853981633969999709e-01 -9.199999999999999845e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999293460000160e-01 8.652254175579999917e+55 -1.288000000000017451e+02
7.853981633969999709e-01 -8.799999999999999489e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999378099999614e-01 3.199485678170000047e+53 -1.232000000000012250e+02
7.853981633969999709e-01 -8.400000000000000522e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999294789999604e-01 1.183126200069999928e+51 -1.176000000000002927e+02
7.853981633969999709e-01 -8.000000000000000167e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999337139999778e-01 4.375039447260000059e+48 -1.119999999999994174e+02
7.853981633969999709e-01 -7.599999999999999811e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999393370000433e-01 1.617829963019999931e+46 -1.063999999999995225e+02
7.853981633969999709e-01 -7.199999999999999456e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999361739999593e-01 5.982514719690000192e+43 -1.008000000000016740e+02
7.853981633969999709e-01 -6.800000000000000488e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999388860000282e-01 2.212252411529999826e+41 -9.519999999999934914e+01
7.853981633969999709e-01 -6.400000000000000133e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999380409999583e-01 8.180607924290000671e+38 -8.960000000000437126e+01
7.853981633969999709e-01 -5.999999999999999778e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999385950000264e-01 3.025077322199999750e+36 -8.400000000000022737e+01
7.853981633969999709e-01 -5.600000000000000117e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999281729999856e-01 1.118632366930000050e+34 -7.840000000000031832e+01
7.853981633969999709e-01 -5.199999999999999761e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999315180000403e-01 4.136550041760000184e+31 -7.280000000000003979e+01
7.853981633969999709e-01 -4.800000000000000100e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999404649999590e-01 1.529639831080000037e+29 -6.719999999999951967e+01
7.853981633969999709e-01 -4.399999999999999745e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999510620000143e-01 5.656399630649999934e+26 -6.160000000000064801e+01
7.853981633969999709e-01 -4.000000000000000083e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999359419999845e-01 2.091659496010000095e+24 -5.600000000000114397e+01
7.853981633969999709e-01 -3.599999999999999728e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999305400000260e-01 7.734671757540000268e+21 -5.039999999999876934e+01
7.853981633969999709e-01 -3.200000000000000067e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999365549999686e-01 2.860176205110000026e+19 -4.479999999999935767e+01
7.853981633969999709e-01 -2.800000000000000058e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999335029999825e-01 1.057654181160000000e+17 -3.920000000000069207e+01
7.853981633969999709e-01 -2.400000000000000050e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999308489999628e-01 3.911061021110000000e+14 -3.359999999999999432e+01
7.853981633969999709e-01 -2.000000000000000042e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.446257064290000000e+12 -2.800000000000002842e+01
7.853981633969999709e-01 -1.600000000000000033e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 5.348061522750000000e+09 -2.239999999999831104e+01
7.853981633969999709e-01 -1.200000000000000025e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.977640265850000083e+07 -1.680000000000109139e+01
7.853981633969999709e-01 -8.000000000000000167e-03 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 7.313044183339999290e+04 -1.119999999999860663e+01
7.853981633969999709e-01 -4.000000000000000083e-03 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 2.704264074260000257e+02 -5.600000000000792788e+00
7.853981633969999709e-01 0.000000000000000000e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.000000000000000000e+00 0.000000000000000000e+00
7.853981633969999709e-01 4.000000000000000083e-03 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 3.697863716479999913e-03 5.599999999999435651e+00
7.853981633969999709e-01 8.000000000000000167e-03 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.367419606569999978e-05 1.119999999999978790e+01
7.853981633969999709e-01 1.200000000000000025e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 5.056531348329999982e-08 1.680000000000011084e+01
7.853981633969999709e-01 1.600000000000000033e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.869836380430000051e-10 2.239999999999989555e+01
7.853981633969999709e-01 2.000000000000000042e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 6.914400106940000061e-13 2.799999999999898037e+01
7.853981633969999709e-01 2.400000000000000050e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 2.556850927669999875e-15 3.359999999999990195e+01
7.853981633969999709e-01 2.800000000000000058e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 9.454886273879999639e-18 3.919999999999684093e+01
7.853981633969999709e-01 3.200000000000000067e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 3.496288089569999752e-20 4.479999999999912319e+01
7.853981633969999709e-01 3.599999999999999728e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.292879686879999911e-22 5.039999999999955804e+01
7.853981633969999709e-01 4.000000000000000083e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 4.780892883880000018e-25 5.599999999999856470e+01
7.853981633969999709e-01 4.399999999999999745e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.767909032770000019e-27 6.159999999999895692e+01
7.853981633969999709e-01 4.800000000000000100e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 6.537486666320000390e-30 6.719999999999680540e+01
7.853981633969999709e-01 5.199999999999999761e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 2.417473474039999979e-32 7.279999999999942872e+01
7.853981633969999709e-01 5.600000000000000117e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.216168882020000064e+00 8.939487445210000228e-35 7.839999999999794511e+01
7.853981633969999709e-01 5.999999999999999778e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 4.482639307320000377e+00 3.305700626760000162e-37 8.399999999999961631e+01
7.853981633969999709e-01 6.400000000000000133e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -5.670416923930000408e+00 1.222403040520000030e-39 8.959999999999978115e+01
7.853981633969999709e-01 6.800000000000000488e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -1.171063792189999958e+03 4.520279850470000186e-42 9.520000000000084128e+01
7.853981633969999709e-01 7.199999999999999456e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 4.200461415039999906e+02 1.671537884740000059e-44 1.007999999999993292e+02
7.853981633969999709e-01 7.599999999999999811e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.255002912999999971e+05 6.181119294710000086e-47 1.063999999999994230e+02
7.853981633969999709e-01 8.000000000000000167e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -4.686780110740000382e+06 2.285693676719999813e-49 1.119999999999996874e+02
7.853981633969999709e-01 8.400000000000000522e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 4.805782260559999943e+07 8.452183714129999647e-52 1.175999999999995111e+02
7.853981633969999709e-01 8.799999999999999489e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.688609808759999871e+08 3.125502348150000097e-54 1.232000000000004860e+02
7.853981633969999709e-01 9.199999999999999845e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -5.035567931509999847e+10 1.155768172900000000e-56 1.287999999999994145e+02
7.853981633969999709e-01 9.600000000000000200e-02 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.105582220220000029e+09 4.273873191239999929e-59 1.343999999999993804e+02
7.853981633969999709e-01 1.000000000000000056e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 2.526612245530000000e+11 1.580420060270000001e-61 1.399999999999991189e+02
7.853981633969999709e-01 -1.000000000000000056e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999725839999742e-01 3.069849640640000092e+69 -1.599999999999992326e+02
7.853981633969999709e-01 -9.600000000000000200e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999644229999873e-01 5.100730997960000306e+66 -1.536000000000022112e+02
7.853981633969999709e-01 -9.199999999999999845e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999744390000167e-01 8.475156688159999682e+63 -1.472000000000034845e+02
7.853981633969999709e-01 -8.799999999999999489e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999495389999549e-01 1.408195823650000060e+61 -1.407999999999997556e+02
7.853981633969999709e-01 -8.400000000000000522e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999574410000092e-01 2.339798012840000119e+58 -1.344000000000000341e+02
7.853981633969999709e-01 -8.000000000000000167e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999702059999551e-01 3.887708406000000139e+55 -1.280000000000009379e+02
7.853981633969999709e-01 -7.599999999999999811e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999558300000091e-01 6.459650177959999640e+52 -1.216000000000018701e+02
7.853981633969999709e-01 -7.199999999999999456e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999569380000342e-01 1.073307873529999962e+50 -1.151999999999996618e+02
7.853981633969999709e-01 -6.800000000000000488e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999449469999524e-01 1.783362503629999909e+47 -1.088000000000007645e+02
7.853981633969999709e-01 -6.400000000000000133e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999660889999920e-01 2.963158938610000049e+44 -1.023999999999991815e+02
7.853981633969999709e-01 -5.999999999999999778e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999541730000274e-01 4.923458286010000186e+41 -9.599999999999744205e+01
7.853981633969999709e-01 -5.600000000000000117e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999718869999610e-01 8.180607924290000671e+38 -8.959999999999618581e+01
7.853981633969999709e-01 -5.199999999999999761e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999559579999531e-01 1.359254859560000124e+36 -8.319999999999988916e+01
7.853981633969999709e-01 -4.800000000000000100e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999716990000120e-01 2.258479797999999920e+33 -7.680000000000028137e+01
7.853981633969999709e-01 -4.399999999999999745e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999625169999629e-01 3.752593534680000010e+30 -7.039999999999874092e+01
7.853981633969999709e-01 -4.000000000000000083e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999603589999619e-01 6.235149080810000462e+27 -6.399999999999914735e+01
7.853981633969999709e-01 -3.599999999999999728e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999681440000510e-01 1.036005730449999949e+25 -5.759999999999990195e+01
7.853981633969999709e-01 -3.200000000000000067e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999534600000350e-01 1.721382856489999899e+22 -5.120000000000046469e+01
7.853981633969999709e-01 -2.800000000000000058e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999626629999527e-01 2.860176205110000026e+19 -4.479999999999935767e+01
7.853981633969999709e-01 -2.400000000000000050e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999646310000490e-01 4.752346576160000000e+16 -3.839999999999886882e+01
7.853981633969999709e-01 -2.000000000000000042e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 7.896296018270000000e+13 -3.199999999999954170e+01
7.853981633969999709e-01 -1.600000000000000033e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 1.312014808030000000e+11 -2.560000000000038156e+01
7.853981633969999709e-01 -1.200000000000000025e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 2.179987746789999902e+08 -1.919999999999945928e+01
7.853981633969999709e-01 -8.000000000000000167e-03 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 3.622174496110000182e+05 -1.279999999999898641e+01
7.853981633969999709e-01 -4.000000000000000083e-03 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 6.018450378720000344e+02 -6.400000000002368239e+00
7.853981633969999709e-01 0.000000000000000000e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 1.000000000000000000e+00 0.000000000000000000e+00
7.853981633969999709e-01 4.000000000000000083e-03 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 1.661557273169999996e-03 6.399999999999863576e+00
7.853981633969999709e-01 8.000000000000000167e-03 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 2.760772572040000208e-06 1.279999999999931504e+01
7.853981633969999709e-01 1.200000000000000025e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 4.587181746649999597e-09 1.919999999999903295e+01
7.853981633969999709e-01 1.600000000000000033e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 7.621865194510000024e-12 2.560000000000093934e+01
7.853981633969999709e-01 2.000000000000000042e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 1.266416554910000049e-14 3.200000000000024158e+01
7.853981633969999709e-01 2.400000000000000050e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999980000442e-01 2.104223637680000126e-17 3.839999999999921698e+01
7.853981633969999709e-01 2.800000000000000058e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999980000442e-01 3.496288089569999752e-20 4.479999999999912319e+01
7.853981633969999709e-01 3.200000000000000067e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999980000442e-01 5.809282904329999658e-23 5.120000000000187867e+01
7.853981633969999709e-01 3.599999999999999728e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 9.652456261619999670e-26 5.759999999999553211e+01
7.853981633969999709e-01 4.000000000000000083e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999980000442e-01 1.603810890549999989e-28 6.399999999999974420e+01
7.853981633969999709e-01 4.399999999999999745e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 2.664823649989999975e-31 7.040000000000023306e+01
7.853981633969999709e-01 4.800000000000000100e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999980000442e-01 4.427757117359999918e-34 7.680000000000110560e+01
7.853981633969999709e-01 5.199999999999999761e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.173028858320000012e+01 7.356972042199999641e-37 8.320000000000062812e+01
7.853981633969999709e-01 5.600000000000000117e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 3.721211106319999828e+01 1.222403040530000059e-39 8.959999999999978115e+01
7.853981633969999709e-01 5.999999999999999778e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -6.076063332800000353e+03 2.031092662730000112e-42 9.599999999999958789e+01
7.853981633969999709e-01 6.400000000000000133e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 6.952068196709999756e+04 3.374776786260000096e-45 1.024000000000011710e+02
7.853981633969999709e-01 6.800000000000000488e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -9.833523851959999884e+05 5.607384914540000320e-48 1.088000000000018730e+02
7.853981633969999709e-01 7.199999999999999456e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -3.090401953650000039e+06 9.316991188240000473e-51 1.151999999999954980e+02
7.853981633969999709e-01 7.599999999999999811e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 8.056084833190000057e+08 1.548071447289999894e-53 1.216000000000000369e+02
7.853981633969999709e-01 8.000000000000000167e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -2.670725638100000000e+10 2.572209372640000115e-56 1.280000000000013927e+02
7.853981633969999709e-01 8.400000000000000522e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 5.754692891540000153e+10 4.273873191239999929e-59 1.343999999999993804e+02
7.853981633969999709e-01 8.799999999999999489e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -9.472877864610000032e+00 7.101285085529999730e-62 1.407999999999988745e+02
7.853981633969999709e-01 9.199999999999999845e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 4.881652046780000000e+13 1.179919188269999955e-64 1.471999999999989654e+02
7.853981633969999709e-01 9.600000000000000200e-02 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 2.045361046230000128e+18 1.960503309029999977e-67 1.535999999999994543e+02
7.853981633969999709e-01 1.000000000000000056e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -6.454031208380000293e+07 3.257488532209999680e-70 1.600000000000018758e+02
7.853981633969999709e-01 -1.000000000000000056e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999794510000539e-01 1.489384200780000063e+78 -1.800000000000002274e+02
7.853981633969999709e-01 -9.600000000000000200e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000002349999972e+00 1.111953107519999955e+75 -1.728000000000004661e+02
7.853981633969999709e-01 -9.199999999999999845e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999859860000395e-01 8.301684096570000435e+71 -1.656000000000007901e+02
7.853981633969999709e-01 -8.799999999999999489e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999997449999789e-01 6.197919532129999817e+68 -1.584000000000011710e+02
7.853981633969999709e-01 -8.400000000000000522e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000011130000033e+00 4.627278764149999775e+65 -1.512000000000007844e+02
7.853981633969999709e-01 -8.000000000000000167e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000002820000011e+00 3.454660656720000090e+62 -1.439999999999994031e+02
7.853981633969999709e-01 -7.599999999999999811e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000014320000075e+00 2.579200619060000079e+59 -1.367999999999994714e+02
7.853981633969999709e-01 -7.199999999999999456e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000015569999956e+00 1.925594579149999903e+56 -1.296000000000013870e+02
7.853981633969999709e-01 -6.800000000000000488e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000024039999991e+00 1.437621585479999950e+53 -1.224000000000008157e+02
7.853981633969999709e-01 -6.400000000000000133e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000011100000030e+00 1.073307873529999962e+50 -1.152000000000007276e+02
7.853981633969999709e-01 -5.999999999999999778e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999983949999782e-01 8.013164264000000480e+46 -1.080000000000023590e+02
7.853981633969999709e-01 -5.600000000000000117e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000020769999942e+00 5.982514719690000192e+43 -1.008000000000016740e+02
7.853981633969999709e-01 -5.199999999999999761e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000011610000072e+00 4.466460588129999940e+40 -9.360000000000235332e+01
7.853981633969999709e-01 -4.800000000000000100e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999849480000202e-01 3.334596088769999975e+37 -8.640000000000087255e+01
7.853981633969999709e-01 -4.399999999999999745e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000007859999984e+00 2.489562116539999934e+34 -7.919999999999910756e+01
7.853981633969999709e-01 -4.000000000000000083e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999768289999924e-01 1.858671745279999888e+31 -7.200000000000021316e+01
7.853981633969999709e-01 -3.599999999999999728e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000014490000089e+00 1.387657947459999976e+28 -6.480000000000019611e+01
7.853981633969999709e-01 -3.200000000000000067e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000020449999916e+00 1.036005730449999949e+25 -5.759999999999990195e+01
7.853981633969999709e-01 -2.800000000000000058e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999929399999710e-01 7.734671757540000268e+21 -5.039999999999876934e+01
7.853981633969999709e-01 -2.400000000000000050e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000004629999939e+00 5.774596166629999616e+18 -4.320000000000320739e+01
7.853981633969999709e-01 -2.000000000000000042e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999882440000487e-01 4.311231547110000000e+15 -3.600000000000154188e+01
7.853981633969999709e-01 -1.600000000000000033e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 3.218704289700000000e+12 -2.880000000000110916e+01
7.853981633969999709e-01 -1.200000000000000025e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 2.403038944050000191e+09 -2.160000000000099973e+01
7.853981633969999709e-01 -8.000000000000000167e-03 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.794074772610000102e+06 -1.440000000000082458e+01
7.853981633969999709e-01 -4.000000000000000083e-03 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.339430764389999922e+03 -7.199999999999570299e+00
7.853981633969999709e-01 0.000000000000000000e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 1.000000000000000000e+00 0.000000000000000000e+00
7.853981633969999709e-01 4.000000000000000083e-03 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 7.465858083770000181e-04 7.199999999996701483e+00
7.853981633969999709e-01 8.000000000000000167e-03 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 5.573903692690000406e-07 1.440000000000211067e+01
7.853981633969999709e-01 1.200000000000000025e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 4.161397394220000011e-10 2.159999999999888232e+01
7.853981633969999709e-01 1.600000000000000033e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 3.106840237539999770e-13 2.879999999999936477e+01
7.853981633969999709e-01 2.000000000000000042e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 2.319522830240000038e-16 3.599999999999879208e+01
7.853981633969999709e-01 2.400000000000000050e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 1.731722827259999911e-19 4.319999999999933493e+01
7.853981633969999709e-01 2.800000000000000058e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 1.292879686879999911e-22 5.039999999999955804e+01
7.853981633969999709e-01 3.200000000000000067e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 9.652456261609999932e-26 5.759999999999553211e+01
7.853981633969999709e-01 3.599999999999999728e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 7.206386860900000242e-29 6.480000000000011084e+01
7.853981633969999709e-01 4.000000000000000083e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 5.380186160019999690e-32 7.199999999999778311e+01
7.853981633969999709e-01 4.399999999999999745e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999999999821e-201 4.016770633500000080e-35 7.919999999999829754e+01
7.853981633969999709e-01 4.800000000000000100e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 6.188482343559999777e+01 2.998863950469999748e-38 8.639999999999993463e+01
7.853981633969999709e-01 5.199999999999999761e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 3.258813347630000123e+01 2.238909266669999965e-41 9.360000000000042064e+01
7.853981633969999709e-01 5.600000000000000117e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -1.863356172640000004e+05 1.671537884740000059e-44 1.007999999999993292e+02
7.853981633969999709e-01 5.999999999999999778e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -6.873398551280000247e+05 1.247946462909999985e-47 1.079999999999999289e+02
7.853981633969999709e-01 6.400000000000000133e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 6.100369313859999925e+07 9.316991188240000473e-51 1.151999999999954980e+02
7.853981633969999709e-01 6.800000000000000488e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -6.091493394780000448e+08 6.955933397910000060e-54 1.224000000000004746e+02
7.853981633969999709e-01 7.199999999999999456e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 5.476663517359999657e+09 5.193201158889999773e-57 1.296000000000007901e+02
7.853981633969999709e-01 7.599999999999999811e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 4.856144983890000343e+09 3.877170285280000250e-60 1.367999999999989882e+02
7.853981633969999709e-01 8.000000000000000167e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -2.028635244440000000e+13 2.894640311649999998e-63 1.440000000000007105e+02
7.853981633969999709e-01 8.400000000000000522e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -1.830109970160000026e+07 2.161097377030000129e-66 1.511999999999999034e+02
7.853981633969999709e-01 8.799999999999999489e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 2.470276075279999924e+10 1.613444632209999964e-69 1.583999999999996362e+02
7.853981633969999709e-01 9.199999999999999845e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 4.930363181069999797e+33 1.204574865009999876e-72 1.655999999999989427e+02
7.853981633969999709e-01 9.600000000000000200e-02 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 -7.867380347490000725e+07 8.993184993440000369e-76 1.727999999999962597e+02
7.853981633969999709e-01 1.000000000000000056e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.557626122369999894e-02 8.428932237090000436e+83 6.714184288209999549e-79 1.799999999999987779e+02
7.853981633969999709e-01 -1.000000000000000056e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000032610000034e+00 7.225973768130000434e+86 -1.999999999999976410e+02
7.853981633969999709e-01 -9.600000000000000200e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000041270000084e+00 2.424044149410000092e+83 -1.919999999999988347e+02
7.853981633969999709e-01 -9.199999999999999845e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000037559999999e+00 8.131762205120000148e+79 -1.840000000000024158e+02
7.853981633969999709e-01 -8.799999999999999489e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999553530000140e-01 2.727902318809999852e+76 -1.759999999999998863e+02
7.853981633969999709e-01 -8.400000000000000522e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000041260000083e+00 9.151092805289999944e+72 -1.679999999999969305e+02
7.853981633969999709e-01 -8.000000000000000167e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999539480000088e-01 3.069849640650000009e+69 -1.599999999999992326e+02
7.853981633969999709e-01 -7.599999999999999811e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000037790000018e+00 1.029819827719999938e+66 -1.520000000000000853e+02
7.853981633969999709e-01 -7.199999999999999456e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000040830000048e+00 3.454660656720000090e+62 -1.439999999999994031e+02
7.853981633969999709e-01 -6.800000000000000488e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000039669999952e+00 1.158909542409999938e+59 -1.360000000000001137e+02
7.853981633969999709e-01 -6.400000000000000133e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000036180000107e+00 3.887708405990000193e+55 -1.280000000000009379e+02
7.853981633969999709e-01 -5.999999999999999778e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000041799999906e+00 1.304180878390000008e+52 -1.200000000000002558e+02
7.853981633969999709e-01 -5.600000000000000117e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000043710000064e+00 4.375039447260000059e+48 -1.119999999999994174e+02
7.853981633969999709e-01 -5.199999999999999761e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000031819999968e+00 1.467662230150000044e+45 -1.040000000000007816e+02
7.853981633969999709e-01 -4.800000000000000100e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000045790000014e+00 4.923458286010000186e+41 -9.599999999999744205e+01
7.853981633969999709e-01 -4.399999999999999745e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999498770000272e-01 1.651636254990000077e+38 -8.800000000000019895e+01
7.853981633969999709e-01 -4.000000000000000083e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000039379999928e+00 5.540622384390000341e+34 -8.000000000000299849e+01
7.853981633969999709e-01 -3.599999999999999728e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999543890000231e-01 1.858671745279999888e+31 -7.200000000000021316e+01
7.853981633969999709e-01 -3.200000000000000067e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000033999999927e+00 6.235149080810000462e+27 -6.399999999999914735e+01
7.853981633969999709e-01 -2.800000000000000058e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000036449999907e+00 2.091659496010000095e+24 -5.600000000000114397e+01
7.853981633969999709e-01 -2.400000000000000050e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000035310000035e+00 7.016735912090000425e+20 -4.800000000000065370e+01
7.853981633969999709e-01 -2.000000000000000042e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000042589999971e+00 2.353852668370000000e+17 -4.000000000000037659e+01
7.853981633969999709e-01 -1.600000000000000033e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999543469999530e-01 7.896296018270000000e+13 -3.199999999999954170e+01
7.853981633969999709e-01 -1.200000000000000025e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 2.648912212979999924e+10 -2.399999999999976197e+01
7.853981633969999709e-01 -8.000000000000000167e-03 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 8.886110520509999245e+06 -1.600000000000230216e+01
7.853981633969999709e-01 -4.000000000000000083e-03 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 2.980957987039999807e+03 -7.999999999998545164e+00
7.853981633969999709e-01 0.000000000000000000e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.000000000000000000e+00 0.000000000000000000e+00
7.853981633969999709e-01 4.000000000000000083e-03 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 3.354626279020000014e-04 7.999999999999420019e+00
7.853981633969999709e-01 8.000000000000000167e-03 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.125351747190000038e-07 1.600000000000023803e+01
7.853981633969999709e-01 1.200000000000000025e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 3.775134544279999870e-11 2.399999999999835865e+01
7.853981633969999709e-01 1.600000000000000033e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.266416554910000049e-14 3.200000000000024158e+01
7.853981633969999709e-01 2.000000000000000042e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 4.248354255290000364e-18 3.999999999999991473e+01
7.853981633969999709e-01 2.400000000000000050e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.425164082740000025e-21 4.799999999999891287e+01
7.853981633969999709e-01 2.800000000000000058e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 4.780892883880000018e-25 5.599999999999856470e+01
7.853981633969999709e-01 3.200000000000000067e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.603810890549999989e-28 6.399999999999974420e+01
7.853981633969999709e-01 3.599999999999999728e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 5.380186160019999690e-32 7.199999999999778311e+01
7.853981633969999709e-01 4.000000000000000083e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.829311000299999934e+00 1.804851387840000010e-35 7.999999999999936051e+01
7.853981633969999709e-01 4.399999999999999745e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 7.736008430530000624e+01 6.054601895399999453e-39 8.799999999999758415e+01
7.853981633969999709e-01 4.800000000000000100e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -2.134243991019999885e+04 2.031092662730000112e-42 9.599999999999958789e+01
7.853981633969999709e-01 5.199999999999999761e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -1.626142367810000142e+05 6.813556821540000232e-46 1.040000000000031122e+02
7.853981633969999709e-01 5.600000000000000117e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -1.629700403830000013e+07 2.285693676719999813e-49 1.119999999999996874e+02
7.853981633969999709e-01 5.999999999999999778e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 6.281898375460000352e+03 7.667648073719999547e-53 1.199999999999972147e+02
7.853981633969999709e-01 6.400000000000000133e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 7.133034458710000038e+09 2.572209372640000115e-56 1.279999999999988205e+02
7.853981633969999709e-01 6.800000000000000488e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 3.320575749340000153e+08 8.628801156620000132e-60 1.359999999999966462e+02
7.853981633969999709e-01 7.199999999999999456e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -5.521947761699999571e+08 2.894640311649999998e-63 1.440000000000007105e+02
7.853981633969999709e-01 7.599999999999999811e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -3.020538693910000000e+14 9.710436457780000134e-67 1.520000000000037801e+02
7.853981633969999709e-01 8.000000000000000167e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 4.769258802560000303e+25 3.257488532209999680e-70 1.599999999999986073e+02
7.853981633969999709e-01 8.400000000000000522e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -3.657504121390000000e+15 1.092765663379999986e-73 1.679999999999993747e+02
7.853981633969999709e-01 8.799999999999999489e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -1.486935013689999974e+19 3.665820411180000259e-77 1.759999999999997726e+02
7.853981633969999709e-01 9.199999999999999845e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 7.568173175900000000e+14 1.229745748549999949e-80 1.839999999999990052e+02
7.853981633969999709e-01 9.600000000000000200e-02 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -2.918705770570000152e+96 4.125337404610000083e-84 1.919999999999999716e+02
7.853981633969999709e-01 1.000000000000000056e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.906524944619999929e+59 1.383896526739999986e-87 2.000000000000005969e+02
7.853981633969999709e-01 -1.000000000000000056e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999887039999757e-01 3.505790975239999818e+95 -2.200000000000012506e+02
7.853981633969999709e-01 -9.600000000000000200e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999731099999956e-01 5.284386543400000180e+91 -2.112000000000006992e+02
7.853981633969999709e-01 -9.199999999999999845e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999957940000073e-01 7.965318336789999574e+87 -2.023999999999990678e+02
7.853981633969999709e-01 -8.799999999999999489e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999909979999657e-01 1.200636927020000034e+84 -1.935999999999986869e+02
7.853981633969999709e-01 -8.400000000000000522e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999954189999762e-01 1.809756960830000000e+80 -1.847999999999997556e+02
7.853981633969999709e-01 -8.000000000000000167e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999828600000251e-01 2.727902318809999852e+76 -1.759999999999998863e+02
7.853981633969999709e-01 -7.599999999999999811e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999934669999702e-01 4.111851050740000095e+72 -1.671999999999983118e+02
7.853981633969999709e-01 -7.199999999999999456e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999887389999786e-01 6.197919532129999817e+68 -1.584000000000011710e+02
7.853981633969999709e-01 -6.800000000000000488e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999882360000036e-01 9.342314702730000318e+64 -1.496000000000012164e+02
7.853981633969999709e-01 -6.400000000000000133e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999832279999890e-01 1.408195823650000060e+61 -1.407999999999997556e+02
7.853981633969999709e-01 -5.999999999999999778e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999810520000532e-01 2.122616868359999943e+57 -1.319999999999986358e+02
7.853981633969999709e-01 -5.600000000000000117e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999894800000177e-01 3.199485678170000047e+53 -1.231999999999980275e+02
7.853981633969999709e-01 -5.199999999999999761e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999798469999535e-01 4.822683149940000194e+49 -1.144000000000022652e+02
7.853981633969999709e-01 -4.800000000000000100e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000800000066e+00 7.269378614019999519e+45 -1.055999999999990706e+02
7.853981633969999709e-01 -4.399999999999999745e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999921859999974e-01 1.095735792529999973e+42 -9.679999999999969873e+01
7.853981633969999709e-01 -4.000000000000000083e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999824899999945e-01 1.651636254990000077e+38 -8.800000000000019895e+01
7.853981633969999709e-01 -3.599999999999999728e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999794199999625e-01 2.489562116539999934e+34 -7.919999999999910756e+01
7.853981633969999709e-01 -3.200000000000000067e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999829450000322e-01 3.752593534680000010e+30 -7.039999999999874092e+01
7.853981633969999709e-01 -2.800000000000000058e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999830510000187e-01 5.656399630649999934e+26 -6.160000000000064801e+01
7.853981633969999709e-01 -2.400000000000000050e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999878419999488e-01 8.526065102969999301e+22 -5.280000000000055849e+01
7.853981633969999709e-01 -2.000000000000000042e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999909440000501e-01 1.285160011440000000e+19 -4.400000000000049027e+01
7.853981633969999709e-01 -1.600000000000000033e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999850570000515e-01 1.937161205140000000e+15 -3.519999999999995310e+01
7.853981633969999709e-01 -1.200000000000000025e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 2.919942654060000000e+11 -2.640000000000046398e+01
7.853981633969999709e-01 -8.000000000000000167e-03 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 4.401319353480000049e+07 -1.759999999999729781e+01
7.853981633969999709e-01 -4.000000000000000083e-03 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 6.634244006279999667e+03 -8.799999999996527933e+00
7.853981633969999709e-01 0.000000000000000000e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999980000442e-01 1.000000000000000000e+00 0.000000000000000000e+00
7.853981633969999709e-01 4.000000000000000083e-03 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999980000442e-01 1.507330750960000107e-04 8.800000000000318678e+00
7.853981633969999709e-01 8.000000000000000167e-03 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 2.272045992769999932e-08 1.760000000000149711e+01
7.853981633969999709e-01 1.200000000000000025e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999980000442e-01 3.424724792490000073e-12 2.640000000000129532e+01
7.853981633969999709e-01 1.600000000000000033e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999990000221e-01 5.162192993280000248e-16 3.520000000000270290e+01
7.853981633969999709e-01 2.000000000000000042e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999980000442e-01 7.781132241130000121e-20 4.400000000000316902e+01
7.853981633969999709e-01 2.400000000000000050e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999980000442e-01 1.172873990430000065e-23 5.280000000000037375e+01
7.853981633969999709e-01 2.800000000000000058e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999980000442e-01 1.767909032770000019e-27 6.160000000000071907e+01
7.853981633969999709e-01 3.200000000000000067e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999999980000442e-01 2.664823649989999975e-31 7.040000000000023306e+01
7.853981633969999709e-01 3.599999999999999728e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 2.667434963419999860e+00 4.016770633500000080e-35 7.920000000000231921e+01
7.853981633969999709e-01 4.000000000000000083e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.264676253770000045e+02 6.054601895399999453e-39 8.799999999999758415e+01
7.853981633969999709e-01 4.399999999999999745e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 8.980270003300000099e+03 9.126287621730000546e-43 9.680000000000499938e+01
7.853981633969999709e-01 4.800000000000000100e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 2.357575561250000101e+04 1.375633397429999922e-46 1.056000000000000085e+02
7.853981633969999709e-01 5.199999999999999761e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.635011303399999999e+07 2.073534521980000117e-50 1.143999999999994515e+02
7.853981633969999709e-01 5.600000000000000117e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 4.813550088849999756e+07 3.125502348150000097e-54 1.232000000000004860e+02
7.853981633969999709e-01 5.999999999999999778e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 6.631168996559999847e+10 4.711165801549999698e-58 1.320000000000018474e+02
7.853981633969999709e-01 6.400000000000000133e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -8.624474018910000000e+12 7.101285085519999910e-62 1.407999999999988745e+02
7.853981633969999709e-01 6.800000000000000488e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 3.405473946990000084e+06 1.070398538070000012e-65 1.495999999999993690e+02
7.853981633969999709e-01 7.199999999999999456e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -4.803649291899999619e+09 1.613444632209999964e-69 1.583999999999996362e+02
7.853981633969999709e-01 7.599999999999999811e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -2.291664659179999950e+76 2.431994709099999875e-73 1.672000000000014381e+02
7.853981633969999709e-01 8.000000000000000167e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 7.467752655409999559e+88 3.665820411180000259e-77 1.759999999999997726e+02
7.853981633969999709e-01 8.400000000000000522e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -1.539247024939999912e+150 5.525603833249999909e-81 1.848000000000010630e+02
7.853981633969999709e-01 8.799999999999999489e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -3.317956566669999738e+05 8.328912575450000005e-85 1.936000000000005627e+02
7.853981633969999709e-01 9.199999999999999845e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -2.121255755780000000e+14 1.255442604700000014e-88 2.023999999999994941e+02
7.853981633969999709e-01 9.600000000000000200e-02 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -1.741291379740000004e+06 1.892367244119999927e-92 2.112000000000005571e+02
7.853981633969999709e-01 1.000000000000000056e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 8.615032310920000689e+57 2.852423339160000173e-96 2.200000000000003695e+02
7.853981633969999709e-01 -1.000000000000000056e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999721960000088e-01 1.700887763570000008e+104 -2.400000000000009095e+02
7.853981633969999709e-01 -9.600000000000000200e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999725370000148e-01 1.151989791390000020e+100 -2.304000000000008015e+02
7.853981633969999709e-01 -9.199999999999999845e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999657179999835e-01 7.802281302120000466e+95 -2.208000000000001251e+02
7.853981633969999709e-01 -8.799999999999999489e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999805660000352e-01 5.284386543400000180e+91 -2.112000000000006992e+02
7.853981633969999709e-01 -8.400000000000000522e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999876299999757e-01 3.579048237130000087e+87 -2.016000000000001648e+02
7.853981633969999709e-01 -8.000000000000000167e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000001549999906e+00 2.424044149410000092e+83 -1.920000000000012506e+02
7.853981633969999709e-01 -7.599999999999999811e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999765849999500e-01 1.641774474379999993e+79 -1.824000000000008015e+02
7.853981633969999709e-01 -7.199999999999999456e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999856279999655e-01 1.111953107519999955e+75 -1.728000000000015746e+02
7.853981633969999709e-01 -6.800000000000000488e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999949800000287e-01 7.531117900960000379e+70 -1.632000000000002444e+02
7.853981633969999709e-01 -6.400000000000000133e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999857679999771e-01 5.100730997960000306e+66 -1.536000000000022112e+02
7.853981633969999709e-01 -5.999999999999999778e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999887780000041e-01 3.454660656720000090e+62 -1.439999999999994031e+02
7.853981633969999709e-01 -5.600000000000000117e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999959190000176e-01 2.339798012840000119e+58 -1.344000000000000341e+02
7.853981633969999709e-01 -5.199999999999999761e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999854109999919e-01 1.584715630530000024e+54 -1.248000000000005940e+02
7.853981633969999709e-01 -4.800000000000000100e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999811130000360e-01 1.073307873529999962e+50 -1.152000000000007276e+02
7.853981633969999709e-01 -4.399999999999999745e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999891859999712e-01 7.269378614019999519e+45 -1.055999999999990706e+02
7.853981633969999709e-01 -4.000000000000000083e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999671229999887e-01 4.923458286010000186e+41 -9.600000000000237321e+01
7.853981633969999709e-01 -3.599999999999999728e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999894250000132e-01 3.334596088769999975e+37 -8.640000000000087255e+01
7.853981633969999709e-01 -3.200000000000000067e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999758219999535e-01 2.258479797999999920e+33 -7.680000000000028137e+01
7.853981633969999709e-01 -2.800000000000000058e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999880069999625e-01 1.529639831080000037e+29 -6.720000000000105445e+01
7.853981633969999709e-01 -2.400000000000000050e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999870050000350e-01 1.036005730449999949e+25 -5.760000000000093223e+01
7.853981633969999709e-01 -2.000000000000000042e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999683979999832e-01 7.016735912090000425e+20 -4.800000000000065370e+01
7.853981633969999709e-01 -1.600000000000000033e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 9.999999804610000265e-01 4.752346576160000000e+16 -3.839999999999886882e+01
7.853981633969999709e-01 -1.200000000000000025e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 3.218704289700000000e+12 -2.880000000000110916e+01
7.853981633969999709e-01 -8.000000000000000167e-03 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 2.179987746789999902e+08 -1.919999999999945928e+01
7.853981633969999709e-01 -4.000000000000000083e-03 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.476478156560000025e+04 -9.600000000000795453e+00
7.853981633969999709e-01 0.000000000000000000e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.000000000000000000e+00 0.000000000000000000e+00
7.853981633969999709e-01 4.000000000000000083e-03 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 6.772873649079999981e-05 9.600000000001539746e+00
7.853981633969999709e-01 8.000000000000000167e-03 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 4.587181746649999597e-09 1.919999999999903295e+01
7.853981633969999709e-01 1.200000000000000025e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 3.106840237539999770e-13 2.879999999999936477e+01
7.853981633969999709e-01 1.600000000000000033e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 2.104223637680000126e-17 3.839999999999921698e+01
7.853981633969999709e-01 2.000000000000000042e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 1.425164082740000025e-21 4.799999999999891287e+01
7.853981633969999709e-01 2.400000000000000050e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 9.652456261609999932e-26 5.759999999999553211e+01
7.853981633969999709e-01 2.800000000000000058e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 6.537486666320000390e-30 6.719999999999680540e+01
7.853981633969999709e-01 3.200000000000000067e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.000000000000000000e+00 4.427757117359999918e-34 7.679999999999668603e+01
7.853981633969999709e-01 3.599999999999999728e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 3.071980443929999893e+01 2.998863950469999748e-38 8.639999999999993463e+01
7.853981633969999709e-01 4.000000000000000083e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -2.563113864370000101e+03 2.031092662730000112e-42 9.599999999999958789e+01
7.853981633969999709e-01 4.399999999999999745e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -3.030839296800000011e+05 1.375633397429999922e-46 1.055999999999986301e+02
7.853981633969999709e-01 4.800000000000000100e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 5.536480821280000359e+07 9.316991188240000473e-51 1.151999999999954980e+02
7.853981633969999709e-01 5.199999999999999761e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -1.373994091579999924e+09 6.310280410760000251e-55 1.247999999999964587e+02
7.853981633969999709e-01 5.600000000000000117e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.129482988040000014e+07 4.273873191239999929e-59 1.343999999999993804e+02
7.853981633969999709e-01 5.999999999999999778e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 6.455059870700000000e+12 2.894640311649999998e-63 1.440000000000007105e+02
7.853981633969999709e-01 6.400000000000000133e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -6.832412266960000123e+20 1.960503309029999977e-67 1.535999999999994543e+02
7.853981633969999709e-01 6.800000000000000488e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 2.697758869439999864e+39 1.327824120069999932e-71 1.631999999999987949e+02
7.853981633969999709e-01 7.199999999999999456e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -2.187642780949999966e+77 8.993184993430000545e-76 1.727999999999962597e+02
7.853981633969999709e-01 7.599999999999999811e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -2.029729873739999959e+78 6.090970566339999809e-80 1.823999999999963961e+02
7.853981633969999709e-01 8.000000000000000167e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -1.077482467270000055e+116 4.125337404610000083e-84 1.919999999999999716e+02
7.853981633969999709e-01 8.400000000000000522e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.217297182030000000e+15 2.794038900130000001e-88 2.015999999999984595e+02
7.853981633969999709e-01 8.799999999999999489e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.306538294720000085e+155 1.892367244119999927e-92 2.112000000000005571e+02
7.853981633969999709e-01 9.199999999999999845e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 1.144600062090000022e+171 1.281676424209999941e-96 2.207999999999982776e+02
7.853981633969999709e-01 9.600000000000000200e-02 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -1.975802939580000000e+16 8.680632480180000349e-101 2.303999999999983856e+02
7.853981633969999709e-01 1.000000000000000056e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.557626122369999894e-02 -1.082231699909999967e+07 5.879282698239999620e-105 2.400000000000014211e+02


==> anc/clean_fit_vertical/scaling_ver_fit_pbc_lng_0375pi <==
1.178097245100000023e+00 1.112000000000000099e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.182160999162971109e+02
1.178097245100000023e+00 1.116000000000000103e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.134160999162986343e+02
1.178097245100000023e+00 1.120000000000000107e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.086160999162984524e+02
1.178097245100000023e+00 1.124000000000000110e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.038160999162982279e+02
1.178097245100000023e+00 1.127999999999999892e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.901609991629841545e+01
1.178097245100000023e+00 1.131999999999999895e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.421609991629539138e+01
1.178097245100000023e+00 1.135999999999999899e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.941609991630096488e+01
1.178097245100000023e+00 1.139999999999999902e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.461609991629838134e+01
1.178097245100000023e+00 1.143999999999999906e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.981609991629882472e+01
1.178097245100000023e+00 1.147999999999999909e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.501609991629813123e+01
1.178097245100000023e+00 1.151999999999999913e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.021609991629652825e+01
1.178097245100000023e+00 1.155999999999999917e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.541609991629826482e+01
1.178097245100000023e+00 1.159999999999999920e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.061609991629742922e+01
1.178097245100000023e+00 1.163999999999999924e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.581609991629885315e+01
1.178097245100000023e+00 1.167999999999999927e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.101609991629753438e+01
1.178097245100000023e+00 1.171999999999999931e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.621609991629817671e+01
1.178097245100000023e+00 1.175999999999999934e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.141609991630225807e+01
1.178097245100000023e+00 1.179999999999999938e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.661609991629990901e+01
1.178097245100000023e+00 1.183999999999999941e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.181609991629953527e+01
1.178097245100000023e+00 1.187999999999999945e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.701609991629664265e+01
1.178097245100000023e+00 1.191999999999999948e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.221609991629694392e+01
1.178097245100000023e+00 1.195999999999999952e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.741609991629737664e+01
1.178097245100000023e+00 1.199999999999999956e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.261609991629680039e+01
1.178097245100000023e+00 1.203999999999999959e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.816099916296998629e+00
1.178097245100000023e+00 1.207999999999999963e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.016099916297099615e+00
1.178097245100000023e+00 1.211999999999999966e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.783900083701190908e+00
1.178097245100000023e+00 1.215999999999999970e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 6.583900083701101913e+00
1.178097245100000023e+00 1.219999999999999973e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.138390008370232209e+01
1.178097245100000023e+00 1.223999999999999977e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.618390008369783217e+01
1.178097245100000023e+00 1.227999999999999980e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.098390008370356341e+01
1.178097245100000023e+00 1.231999999999999984e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 9.999999999919999549e-01 0.000000000000000000e+00 2.578390008370425335e+01
1.178097245100000023e+00 1.235999999999999988e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 9.999999999840000209e-01 0.000000000000000000e+00 3.058390008370413682e+01
1.178097245100000023e+00 1.239999999999999991e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 9.999999997430000231e-01 0.000000000000000000e+00 3.538390008370163997e+01
1.178097245100000023e+00 1.243999999999999995e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 9.999999999259999717e-01 0.000000000000000000e+00 4.018390008370212740e+01
1.178097245100000023e+00 1.247999999999999998e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000016590000040e+00 0.000000000000000000e+00 4.498390008370219562e+01
1.178097245100000023e+00 1.252000000000000002e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000013359999995e+00 0.000000000000000000e+00 4.978390008370181619e+01
1.178097245100000023e+00 1.256000000000000005e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 9.999911446320000064e-01 0.000000000000000000e+00 5.458390008370152913e+01
1.178097245100000023e+00 1.260000000000000009e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000030897760000093e+00 0.000000000000000000e+00 5.938390008370170392e+01
1.178097245100000023e+00 1.264000000000000012e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000374318029999987e+00 0.000000000000000000e+00 6.418390008370204214e+01
1.178097245100000023e+00 1.268000000000000016e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.007732295430000091e+00 0.000000000000000000e+00 6.898390008370191140e+01
1.178097245100000023e+00 1.272000000000000020e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 9.640609626399999632e-01 0.000000000000000000e+00 7.378390008370250541e+01
1.178097245100000023e+00 1.276000000000000023e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 4.878576691550000177e+00 0.000000000000000000e+00 7.858390008370332680e+01
1.178097245100000023e+00 1.280000000000000027e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -1.432393031659999982e+00 0.000000000000000000e+00 8.338390008370372186e+01
1.178097245100000023e+00 1.284000000000000030e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -2.312830138039999817e+00 0.000000000000000000e+00 8.818390008370020894e+01
1.178097245100000023e+00 1.288000000000000034e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -1.127032888520000000e+02 0.000000000000000000e+00 9.298390008370228088e+01
1.178097245100000023e+00 1.292000000000000037e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -1.332089319700000019e+01 0.000000000000000000e+00 9.778390008370249120e+01
1.178097245100000023e+00 1.296000000000000041e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.482365185259999940e+01 0.000000000000000000e+00 1.025839000837030000e+02
1.178097245100000023e+00 1.300000000000000044e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 3.310114519879999762e+01 0.000000000000000000e+00 1.073839000837011497e+02
1.178097245100000023e+00 1.304000000000000048e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -2.397377703260000104e+01 0.000000000000000000e+00 1.121839000837017153e+02
1.178097245100000023e+00 1.308000000000000052e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -2.260883232020000122e+01 0.000000000000000000e+00 1.169839000837016272e+02
1.178097245100000023e+00 1.312000000000000055e+00 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 5.921340431179999975e+00 0.000000000000000000e+00 1.217839000837018233e+02
1.178097245100000023e+00 1.112000000000000099e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.381321427619047313e+02
1.178097245100000023e+00 1.116000000000000103e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.325321427618986547e+02
1.178097245100000023e+00 1.120000000000000107e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.269321427619005220e+02
1.178097245100000023e+00 1.124000000000000110e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.213321427619017783e+02
1.178097245100000023e+00 1.127999999999999892e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.157321427619005334e+02
1.178097245100000023e+00 1.131999999999999895e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.101321427619023439e+02
1.178097245100000023e+00 1.135999999999999899e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.045321427619001327e+02
1.178097245100000023e+00 1.139999999999999902e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.893214276189601719e+01
1.178097245100000023e+00 1.143999999999999906e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.333214276190031455e+01
1.178097245100000023e+00 1.147999999999999909e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.773214276189966654e+01
1.178097245100000023e+00 1.151999999999999913e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.213214276190213070e+01
1.178097245100000023e+00 1.155999999999999917e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.653214276189947896e+01
1.178097245100000023e+00 1.159999999999999920e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.093214276190185785e+01
1.178097245100000023e+00 1.163999999999999924e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.533214276189919190e+01
1.178097245100000023e+00 1.167999999999999927e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.973214276189957417e+01
1.178097245100000023e+00 1.171999999999999931e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.413214276189877694e+01
1.178097245100000023e+00 1.175999999999999934e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.853214276189959975e+01
1.178097245100000023e+00 1.179999999999999938e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.293214276190040124e+01
1.178097245100000023e+00 1.183999999999999941e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.733214276190059877e+01
1.178097245100000023e+00 1.187999999999999945e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.173214276190121197e+01
1.178097245100000023e+00 1.191999999999999948e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.613214276189925656e+01
1.178097245100000023e+00 1.195999999999999952e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.053214276190216125e+01
1.178097245100000023e+00 1.199999999999999956e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.493214276190027334e+01
1.178097245100000023e+00 1.203999999999999959e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.332142761899667960e+00
1.178097245100000023e+00 1.207999999999999963e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.732142761899190919e+00
1.178097245100000023e+00 1.211999999999999966e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.867857238100340211e+00
1.178097245100000023e+00 1.215999999999999970e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 7.467857238100052975e+00
1.178097245100000023e+00 1.219999999999999973e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.306785723810084754e+01
1.178097245100000023e+00 1.223999999999999977e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.866785723810025033e+01
1.178097245100000023e+00 1.227999999999999980e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.426785723810010964e+01
1.178097245100000023e+00 1.231999999999999984e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.986785723809963500e+01
1.178097245100000023e+00 1.235999999999999988e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000220000018e+00 0.000000000000000000e+00 3.546785723810133106e+01
1.178097245100000023e+00 1.239999999999999991e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 9.999999984809999631e-01 0.000000000000000000e+00 4.106785723809989008e+01
1.178097245100000023e+00 1.243999999999999995e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000142660000035e+00 0.000000000000000000e+00 4.666785723809780961e+01
1.178097245100000023e+00 1.247999999999999998e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000001061949999936e+00 0.000000000000000000e+00 5.226785723810009898e+01
1.178097245100000023e+00 1.252000000000000002e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 9.999959405739999863e-01 0.000000000000000000e+00 5.786785723809833826e+01
1.178097245100000023e+00 1.256000000000000005e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 9.991886835059999861e-01 0.000000000000000000e+00 6.346785723809942681e+01
1.178097245100000023e+00 1.260000000000000009e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.005145406780000084e+00 0.000000000000000000e+00 6.906785723809927902e+01
1.178097245100000023e+00 1.264000000000000012e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.015418287939999997e+00 0.000000000000000000e+00 7.466785723809815067e+01
1.178097245100000023e+00 1.268000000000000016e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -1.457300033719999988e+01 0.000000000000000000e+00 8.026785723809918238e+01
1.178097245100000023e+00 1.272000000000000020e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -2.383985083620000012e+02 0.000000000000000000e+00 8.586785723810137938e+01
1.178097245100000023e+00 1.276000000000000023e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -3.568532666070000081e-01 0.000000000000000000e+00 9.146785723809925628e+01
1.178097245100000023e+00 1.280000000000000027e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -1.591788662010000088e+01 0.000000000000000000e+00 9.706785723810187960e+01
1.178097245100000023e+00 1.284000000000000030e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -2.554992706630000043e+01 0.000000000000000000e+00 1.026678572381002823e+02
1.178097245100000023e+00 1.288000000000000034e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 9.738600230759999477e+00 0.000000000000000000e+00 1.082678572381001771e+02
1.178097245100000023e+00 1.292000000000000037e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -7.575884934319999786e+01 0.000000000000000000e+00 1.138678572380994751e+02
1.178097245100000023e+00 1.296000000000000041e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -1.361499727890000067e+01 0.000000000000000000e+00 1.194678572380994410e+02
1.178097245100000023e+00 1.300000000000000044e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 2.602991116060000110e+01 0.000000000000000000e+00 1.250678572381022491e+02
1.178097245100000023e+00 1.304000000000000048e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -2.099181057559999886e+01 0.000000000000000000e+00 1.306678572381004813e+02
1.178097245100000023e+00 1.308000000000000052e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -1.303411769919999941e+01 0.000000000000000000e+00 1.362678572380984008e+02
1.178097245100000023e+00 1.312000000000000055e+00 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -5.125792027090000147e+00 0.000000000000000000e+00 1.418678572380993330e+02
1.178097245100000023e+00 1.112000000000000099e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.580428046803431528e+02
1.178097245100000023e+00 1.116000000000000103e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.516428046803393102e+02
1.178097245100000023e+00 1.120000000000000107e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.452428046803414929e+02
1.178097245100000023e+00 1.124000000000000110e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.388428046803417715e+02
1.178097245100000023e+00 1.127999999999999892e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.324428046803433858e+02
1.178097245100000023e+00 1.131999999999999895e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.260428046803399127e+02
1.178097245100000023e+00 1.135999999999999899e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.196428046803417686e+02
1.178097245100000023e+00 1.139999999999999902e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.132428046803407824e+02
1.178097245100000023e+00 1.143999999999999906e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.068428046803410609e+02
1.178097245100000023e+00 1.147999999999999909e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.004428046803412400e+02
1.178097245100000023e+00 1.151999999999999913e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.404280468033857687e+01
1.178097245100000023e+00 1.155999999999999917e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.764280468034135652e+01
1.178097245100000023e+00 1.159999999999999920e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.124280468034245928e+01
1.178097245100000023e+00 1.163999999999999924e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.484280468034222622e+01
1.178097245100000023e+00 1.167999999999999927e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.844280468034132525e+01
1.178097245100000023e+00 1.171999999999999931e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.204280468033778817e+01
1.178097245100000023e+00 1.175999999999999934e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.564280468034243654e+01
1.178097245100000023e+00 1.179999999999999938e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.924280468034091740e+01
1.178097245100000023e+00 1.183999999999999941e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.284280468034108935e+01
1.178097245100000023e+00 1.187999999999999945e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.644280468034356346e+01
1.178097245100000023e+00 1.191999999999999948e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.004280468034176721e+01
1.178097245100000023e+00 1.195999999999999952e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.364280468034110072e+01
1.178097245100000023e+00 1.199999999999999956e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.724280468034314495e+01
1.178097245100000023e+00 1.203999999999999959e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.084280468034193312e+01
1.178097245100000023e+00 1.207999999999999963e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.442804680343654056e+00
1.178097245100000023e+00 1.211999999999999966e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.957195319657216714e+00
1.178097245100000023e+00 1.215999999999999970e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 8.357195319657835242e+00
1.178097245100000023e+00 1.219999999999999973e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.475719531965626174e+01
1.178097245100000023e+00 1.223999999999999977e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.115719531965773825e+01
1.178097245100000023e+00 1.227999999999999980e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.755719531965823776e+01
1.178097245100000023e+00 1.231999999999999984e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 9.999999998399999868e-01 0.000000000000000000e+00 3.395719531965798410e+01
1.178097245100000023e+00 1.235999999999999988e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 9.999999997670000473e-01 0.000000000000000000e+00 4.035719531965936824e+01
1.178097245100000023e+00 1.239999999999999991e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000028629999926e+00 0.000000000000000000e+00 4.675719531965661702e+01
1.178097245100000023e+00 1.243999999999999995e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000003670469999939e+00 0.000000000000000000e+00 5.315719531965589084e+01
1.178097245100000023e+00 1.247999999999999998e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000019393289999892e+00 0.000000000000000000e+00 5.955719531965779368e+01
1.178097245100000023e+00 1.252000000000000002e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.003194350160000026e+00 0.000000000000000000e+00 6.595719531965895044e+01
1.178097245100000023e+00 1.256000000000000005e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.044056256720000020e+00 0.000000000000000000e+00 7.235719531965972351e+01
1.178097245100000023e+00 1.260000000000000009e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -1.481741190660000040e-01 0.000000000000000000e+00 7.875719531965725650e+01
1.178097245100000023e+00 1.264000000000000012e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 3.562240541240000002e+00 0.000000000000000000e+00 8.515719531965785905e+01
1.178097245100000023e+00 1.268000000000000016e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.247051565419999974e+01 0.000000000000000000e+00 9.155719531965868896e+01
1.178097245100000023e+00 1.272000000000000020e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -1.740554105790000108e+02 0.000000000000000000e+00 9.795719531965835358e+01
1.178097245100000023e+00 1.276000000000000023e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 2.126588101180000123e+01 0.000000000000000000e+00 1.043571953196591267e+02
1.178097245100000023e+00 1.280000000000000027e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 5.103224109110000128e+00 0.000000000000000000e+00 1.107571953196543433e+02
1.178097245100000023e+00 1.284000000000000030e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -4.012761773540000121e+01 0.000000000000000000e+00 1.171571953196584701e+02
1.178097245100000023e+00 1.288000000000000034e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 2.916579585999999935e+01 0.000000000000000000e+00 1.235571953196578647e+02
1.178097245100000023e+00 1.292000000000000037e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -3.236205630679999956e+01 0.000000000000000000e+00 1.299571953196597747e+02
1.178097245100000023e+00 1.296000000000000041e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -1.743702014520000176e+01 0.000000000000000000e+00 1.363571953196606898e+02
1.178097245100000023e+00 1.300000000000000044e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 3.420572907630000259e+01 0.000000000000000000e+00 1.427571953196581944e+02
1.178097245100000023e+00 1.304000000000000048e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -3.597298070179999741e+01 0.000000000000000000e+00 1.491571953196576317e+02
1.178097245100000023e+00 1.308000000000000052e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -1.159136701429999938e+01 0.000000000000000000e+00 1.555571953196568984e+02
1.178097245100000023e+00 1.312000000000000055e+00 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -1.518737286269999913e+02 0.000000000000000000e+00 1.619571953196594336e+02
1.178097245100000023e+00 1.112000000000000099e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.779497904410349349e+02
1.178097245100000023e+00 1.116000000000000103e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.707497904410359126e+02
1.178097245100000023e+00 1.120000000000000107e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.635497904410356114e+02
1.178097245100000023e+00 1.124000000000000110e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.563497904410320984e+02
1.178097245100000023e+00 1.127999999999999892e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.491497904410362310e+02
1.178097245100000023e+00 1.131999999999999895e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.419497904410352191e+02
1.178097245100000023e+00 1.135999999999999899e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.347497904410337810e+02
1.178097245100000023e+00 1.139999999999999902e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.275497904410341903e+02
1.178097245100000023e+00 1.143999999999999906e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.203497904410351111e+02
1.178097245100000023e+00 1.147999999999999909e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.131497904410356199e+02
1.178097245100000023e+00 1.151999999999999913e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.059497904410351197e+02
1.178097245100000023e+00 1.155999999999999917e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.874979044103565684e+01
1.178097245100000023e+00 1.159999999999999920e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.154979044103650665e+01
1.178097245100000023e+00 1.163999999999999924e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.434979044103590695e+01
1.178097245100000023e+00 1.167999999999999927e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.714979044103627359e+01
1.178097245100000023e+00 1.171999999999999931e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.994979044103428123e+01
1.178097245100000023e+00 1.175999999999999934e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.274979044103542236e+01
1.178097245100000023e+00 1.179999999999999938e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.554979044103453134e+01
1.178097245100000023e+00 1.183999999999999941e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.834979044103359058e+01
1.178097245100000023e+00 1.187999999999999945e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.114979044103757388e+01
1.178097245100000023e+00 1.191999999999999948e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.394979044103760657e+01
1.178097245100000023e+00 1.195999999999999952e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.674979044103620751e+01
1.178097245100000023e+00 1.199999999999999956e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.954979044103586006e+01
1.178097245100000023e+00 1.203999999999999959e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.234979044103574708e+01
1.178097245100000023e+00 1.207999999999999963e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.149790441035607458e+00
1.178097245100000023e+00 1.211999999999999966e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.050209558963934420e+00
1.178097245100000023e+00 1.215999999999999970e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 9.250209558969077150e+00
1.178097245100000023e+00 1.219999999999999973e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.645020955896239201e+01
1.178097245100000023e+00 1.223999999999999977e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.365020955896192234e+01
1.178097245100000023e+00 1.227999999999999980e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 3.085020955896259665e+01
1.178097245100000023e+00 1.231999999999999984e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 9.999999978150000413e-01 0.000000000000000000e+00 3.805020955896450374e+01
1.178097245100000023e+00 1.235999999999999988e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000044040000091e+00 0.000000000000000000e+00 4.525020955896497554e+01
1.178097245100000023e+00 1.239999999999999991e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 9.999959226610000140e-01 0.000000000000000000e+00 5.245020955896396231e+01
1.178097245100000023e+00 1.243999999999999995e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.000069353340000022e+00 0.000000000000000000e+00 5.965020955896506649e+01
1.178097245100000023e+00 1.247999999999999998e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 9.979333624230000144e-01 0.000000000000000000e+00 6.685020955896618489e+01
1.178097245100000023e+00 1.252000000000000002e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.166566027020000007e+00 0.000000000000000000e+00 7.405020955896583246e+01
1.178097245100000023e+00 1.256000000000000005e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.493907708390000089e+01 0.000000000000000000e+00 8.125020955896307839e+01
1.178097245100000023e+00 1.260000000000000009e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -2.832361935389999985e+02 0.000000000000000000e+00 8.845020955896293913e+01
1.178097245100000023e+00 1.264000000000000012e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 8.588218054169999505e+02 0.000000000000000000e+00 9.565020955896457622e+01
1.178097245100000023e+00 1.268000000000000016e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -6.972518196020000403e+01 0.000000000000000000e+00 1.028502095589638827e+02
1.178097245100000023e+00 1.272000000000000020e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -1.543697857479999946e+01 0.000000000000000000e+00 1.100502095589641414e+02
1.178097245100000023e+00 1.276000000000000023e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -6.777736183530000562e+04 0.000000000000000000e+00 1.172502095589645279e+02
1.178097245100000023e+00 1.280000000000000027e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -1.085135969380000063e+02 0.000000000000000000e+00 1.244502095589622286e+02
1.178097245100000023e+00 1.284000000000000030e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.006997409869999949e+01 0.000000000000000000e+00 1.316502095589627288e+02
1.178097245100000023e+00 1.288000000000000034e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -3.679320694710000339e+01 0.000000000000000000e+00 1.388502095589626038e+02
1.178097245100000023e+00 1.292000000000000037e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.797266400750000059e+01 0.000000000000000000e+00 1.460502095589641272e+02
1.178097245100000023e+00 1.296000000000000041e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 9.801389303300000577e+00 0.000000000000000000e+00 1.532502095589658495e+02
1.178097245100000023e+00 1.300000000000000044e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 3.048439153480000030e+01 0.000000000000000000e+00 1.604502095589656676e+02
1.178097245100000023e+00 1.304000000000000048e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 -6.371054322900000244e+01 0.000000000000000000e+00 1.676502095589643773e+02
1.178097245100000023e+00 1.308000000000000052e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 1.109410391339999933e+02 0.000000000000000000e+00 1.748502095589644796e+02
1.178097245100000023e+00 1.312000000000000055e+00 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -1.534504733439999956e-02 5.576754155700000126e+01 0.000000000000000000e+00 1.820502095589611997e+02
1.178097245100000023e+00 1.112000000000000099e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.978546558287891912e+02
1.178097245100000023e+00 1.116000000000000103e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.898546558287900439e+02
1.178097245100000023e+00 1.120000000000000107e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.818546558287910955e+02
1.178097245100000023e+00 1.124000000000000110e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.738546558287895891e+02
1.178097245100000023e+00 1.127999999999999892e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.658546558287885944e+02
1.178097245100000023e+00 1.131999999999999895e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.578546558287877133e+02
1.178097245100000023e+00 1.135999999999999899e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.498546558287879122e+02
1.178097245100000023e+00 1.139999999999999902e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.418546558287905270e+02
1.178097245100000023e+00 1.143999999999999906e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.338546558287889070e+02
1.178097245100000023e+00 1.147999999999999909e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.258546558287868748e+02
1.178097245100000023e+00 1.151999999999999913e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.178546558287879407e+02
1.178097245100000023e+00 1.155999999999999917e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.098546558287892765e+02
1.178097245100000023e+00 1.159999999999999920e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.018546558287894470e+02
1.178097245100000023e+00 1.163999999999999924e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.385465582878741486e+01
1.178097245100000023e+00 1.167999999999999927e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.585465582878950386e+01
1.178097245100000023e+00 1.171999999999999931e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.785465582878960333e+01
1.178097245100000023e+00 1.175999999999999934e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.985465582878960333e+01
1.178097245100000023e+00 1.179999999999999938e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.185465582878850910e+01
1.178097245100000023e+00 1.183999999999999941e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.385465582878958912e+01
1.178097245100000023e+00 1.187999999999999945e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.585465582879221103e+01
1.178097245100000023e+00 1.191999999999999948e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.785465582878941859e+01
1.178097245100000023e+00 1.195999999999999952e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.985465582878777369e+01
1.178097245100000023e+00 1.199999999999999956e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.185465582878905622e+01
1.178097245100000023e+00 1.203999999999999959e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.385465582878835988e+01
1.178097245100000023e+00 1.207999999999999963e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.854655828788509986e+00
1.178097245100000023e+00 1.211999999999999966e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.145344171210074702e+00
1.178097245100000023e+00 1.215999999999999970e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.014534417121121734e+01
1.178097245100000023e+00 1.219999999999999973e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.814534417121101484e+01
1.178097245100000023e+00 1.223999999999999977e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 9.999999999969999553e-01 0.000000000000000000e+00 2.614534417121300791e+01
1.178097245100000023e+00 1.227999999999999980e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 9.999999998340000085e-01 0.000000000000000000e+00 3.414534417121113563e+01
1.178097245100000023e+00 1.231999999999999984e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000007269999935e+00 0.000000000000000000e+00 4.214534417121230803e+01
1.178097245100000023e+00 1.235999999999999988e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000001143079999988e+00 0.000000000000000000e+00 5.014534417121090115e+01
1.178097245100000023e+00 1.239999999999999991e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000001577709999978e+00 0.000000000000000000e+00 5.814534417120987086e+01
1.178097245100000023e+00 1.243999999999999995e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 9.982274917190000485e-01 0.000000000000000000e+00 6.614534417121180354e+01
1.178097245100000023e+00 1.247999999999999998e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 9.155420081230000173e-01 0.000000000000000000e+00 7.414534417121190302e+01
1.178097245100000023e+00 1.252000000000000002e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -8.808900695229999656e+01 0.000000000000000000e+00 8.214534417120964349e+01
1.178097245100000023e+00 1.256000000000000005e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 3.355304892070000164e+02 0.000000000000000000e+00 9.014534417120803766e+01
1.178097245100000023e+00 1.260000000000000009e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.760527649530000076e+02 0.000000000000000000e+00 9.814534417121149090e+01
1.178097245100000023e+00 1.264000000000000012e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -1.103398123769999984e+03 0.000000000000000000e+00 1.061453441712095866e+02
1.178097245100000023e+00 1.268000000000000016e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.286884102029999966e+01 0.000000000000000000e+00 1.141453441712110788e+02
1.178097245100000023e+00 1.272000000000000020e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -6.571733207080000057e+02 0.000000000000000000e+00 1.221453441712144325e+02
1.178097245100000023e+00 1.276000000000000023e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 6.154361849770000248e+01 0.000000000000000000e+00 1.301453441712124857e+02
1.178097245100000023e+00 1.280000000000000027e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 5.951979303699999946e+00 0.000000000000000000e+00 1.381453441712113488e+02
1.178097245100000023e+00 1.284000000000000030e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 5.758384101499999815e+03 0.000000000000000000e+00 1.461453441712098993e+02
1.178097245100000023e+00 1.288000000000000034e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 4.873067099360000043e+02 0.000000000000000000e+00 1.541453441712106098e+02
1.178097245100000023e+00 1.292000000000000037e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -1.215139353449999930e+02 0.000000000000000000e+00 1.621453441712124572e+02
1.178097245100000023e+00 1.296000000000000041e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 4.417020360749999952e+01 0.000000000000000000e+00 1.701453441712104677e+02
1.178097245100000023e+00 1.300000000000000044e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -5.957327011620000121e+02 0.000000000000000000e+00 1.781453441712114625e+02
1.178097245100000023e+00 1.304000000000000048e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 2.373714448469999905e+00 0.000000000000000000e+00 1.861453441712105530e+02
1.178097245100000023e+00 1.308000000000000052e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 7.039985886360000586e+04 0.000000000000000000e+00 1.941453441712107235e+02
1.178097245100000023e+00 1.312000000000000055e+00 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.362095160700000065e+02 0.000000000000000000e+00 2.021453441712108940e+02
1.178097245100000023e+00 1.112000000000000099e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.177586321890648833e+02
1.178097245100000023e+00 1.116000000000000103e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.089586321890664635e+02
1.178097245100000023e+00 1.120000000000000107e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.001586321890675322e+02
1.178097245100000023e+00 1.124000000000000110e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.913586321890667250e+02
1.178097245100000023e+00 1.127999999999999892e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.825586321890662873e+02
1.178097245100000023e+00 1.131999999999999895e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.737586321890677823e+02
1.178097245100000023e+00 1.135999999999999899e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.649586321890672025e+02
1.178097245100000023e+00 1.139999999999999902e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.561586321890677311e+02
1.178097245100000023e+00 1.143999999999999906e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.473586321890631154e+02
1.178097245100000023e+00 1.147999999999999909e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.385586321890666568e+02
1.178097245100000023e+00 1.151999999999999913e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.297586321890657075e+02
1.178097245100000023e+00 1.155999999999999917e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.209586321890652698e+02
1.178097245100000023e+00 1.159999999999999920e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.121586321890676174e+02
1.178097245100000023e+00 1.163999999999999924e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.033586321890693114e+02
1.178097245100000023e+00 1.167999999999999927e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.455863218906638679e+01
1.178097245100000023e+00 1.171999999999999931e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.575863218906646068e+01
1.178097245100000023e+00 1.175999999999999934e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.695863218906538350e+01
1.178097245100000023e+00 1.179999999999999938e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.815863218906582688e+01
1.178097245100000023e+00 1.183999999999999941e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.935863218906877847e+01
1.178097245100000023e+00 1.187999999999999945e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.055863218906232959e+01
1.178097245100000023e+00 1.191999999999999948e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.175863218906713570e+01
1.178097245100000023e+00 1.195999999999999952e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.295863218906676906e+01
1.178097245100000023e+00 1.199999999999999956e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.415863218906780929e+01
1.178097245100000023e+00 1.203999999999999959e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.535863218906641414e+01
1.178097245100000023e+00 1.207999999999999963e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.558632189067318485e+00
1.178097245100000023e+00 1.211999999999999966e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.241367810933405647e+00
1.178097245100000023e+00 1.215999999999999970e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.104136781093321673e+01
1.178097245100000023e+00 1.219999999999999973e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.984136781093272006e+01
1.178097245100000023e+00 1.223999999999999977e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 9.999999999609999746e-01 0.000000000000000000e+00 2.864136781093329276e+01
1.178097245100000023e+00 1.227999999999999980e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 9.999999999109999704e-01 0.000000000000000000e+00 3.744136781093540378e+01
1.178097245100000023e+00 1.231999999999999984e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000041190000077e+00 0.000000000000000000e+00 4.624136781093037740e+01
1.178097245100000023e+00 1.235999999999999988e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000003865130000058e+00 0.000000000000000000e+00 5.504136781093375674e+01
1.178097245100000023e+00 1.239999999999999991e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.001011068640000001e+00 0.000000000000000000e+00 6.384136781093393864e+01
1.178097245100000023e+00 1.243999999999999995e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 9.547333019689999700e-01 0.000000000000000000e+00 7.264136781093414186e+01
1.178097245100000023e+00 1.247999999999999998e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.452128244069999994e+02 0.000000000000000000e+00 8.144136781093321531e+01
1.178097245100000023e+00 1.252000000000000002e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -9.340363071530000525e+03 0.000000000000000000e+00 9.024136781093132242e+01
1.178097245100000023e+00 1.256000000000000005e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -9.206643803090000233e+01 0.000000000000000000e+00 9.904136781093568231e+01
1.178097245100000023e+00 1.260000000000000009e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 7.848485639770000242e+06 0.000000000000000000e+00 1.078413678109333063e+02
1.178097245100000023e+00 1.264000000000000012e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -4.211036940780000037e+01 0.000000000000000000e+00 1.166413678109331045e+02
1.178097245100000023e+00 1.268000000000000016e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 8.318865737529999649e+01 0.000000000000000000e+00 1.254413678109321921e+02
1.178097245100000023e+00 1.272000000000000020e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.421282052370000031e+02 0.000000000000000000e+00 1.342413678109330419e+02
1.178097245100000023e+00 1.276000000000000023e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.934019272339999986e+02 0.000000000000000000e+00 1.430413678109343323e+02
1.178097245100000023e+00 1.280000000000000027e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -5.855425501919999931e+01 0.000000000000000000e+00 1.518413678109336900e+02
1.178097245100000023e+00 1.284000000000000030e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.988002185830000030e+02 0.000000000000000000e+00 1.606413678109347813e+02
1.178097245100000023e+00 1.288000000000000034e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -3.443578879070000172e+09 0.000000000000000000e+00 1.694413678109332295e+02
1.178097245100000023e+00 1.292000000000000037e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.978001350919999979e+01 0.000000000000000000e+00 1.782413678109341788e+02
1.178097245100000023e+00 1.296000000000000041e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -1.772701238289999992e+02 0.000000000000000000e+00 1.870413678109310354e+02
1.178097245100000023e+00 1.300000000000000044e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -3.792732597319999854e+01 0.000000000000000000e+00 1.958413678109351679e+02
1.178097245100000023e+00 1.304000000000000048e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -2.121791112419999958e+00 0.000000000000000000e+00 2.046413678109341845e+02
1.178097245100000023e+00 1.308000000000000052e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -9.469281994010000147e+00 0.000000000000000000e+00 2.134413678109334569e+02
1.178097245100000023e+00 1.312000000000000055e+00 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -5.176145685600000235e+01 0.000000000000000000e+00 2.222413678109339230e+02
1.178097245100000023e+00 1.112000000000000099e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.376626091686357256e+02
1.178097245100000023e+00 1.116000000000000103e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.280626091686350492e+02
1.178097245100000023e+00 1.120000000000000107e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.184626091686384370e+02
1.178097245100000023e+00 1.124000000000000110e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.088626091686378174e+02
1.178097245100000023e+00 1.127999999999999892e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.992626091686359189e+02
1.178097245100000023e+00 1.131999999999999895e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.896626091686356119e+02
1.178097245100000023e+00 1.135999999999999899e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.800626091686342249e+02
1.178097245100000023e+00 1.139999999999999902e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.704626091686351117e+02
1.178097245100000023e+00 1.143999999999999906e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.608626091686329858e+02
1.178097245100000023e+00 1.147999999999999909e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.512626091686337588e+02
1.178097245100000023e+00 1.151999999999999913e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.416626091686348445e+02
1.178097245100000023e+00 1.155999999999999917e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.320626091686355039e+02
1.178097245100000023e+00 1.159999999999999920e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.224626091686354386e+02
1.178097245100000023e+00 1.163999999999999924e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.128626091686357569e+02
1.178097245100000023e+00 1.167999999999999927e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.032626091686355636e+02
1.178097245100000023e+00 1.171999999999999931e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.366260916863572561e+01
1.178097245100000023e+00 1.175999999999999934e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.406260916863547550e+01
1.178097245100000023e+00 1.179999999999999938e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.446260916863477064e+01
1.178097245100000023e+00 1.183999999999999941e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.486260916863579951e+01
1.178097245100000023e+00 1.187999999999999945e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.526260916863538597e+01
1.178097245100000023e+00 1.191999999999999948e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.566260916863296160e+01
1.178097245100000023e+00 1.195999999999999952e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.606260916863489285e+01
1.178097245100000023e+00 1.199999999999999956e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.646260916863466051e+01
1.178097245100000023e+00 1.203999999999999959e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.686260916863442461e+01
1.178097245100000023e+00 1.207999999999999963e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.262609168635762558e+00
1.178097245100000023e+00 1.211999999999999966e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.337390831367370136e+00
1.178097245100000023e+00 1.215999999999999970e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.193739083136655843e+01
1.178097245100000023e+00 1.219999999999999973e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.153739083136210652e+01
1.178097245100000023e+00 1.223999999999999977e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 9.999999999980000442e-01 0.000000000000000000e+00 3.113739083136342956e+01
1.178097245100000023e+00 1.227999999999999980e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.000000010599999989e+00 0.000000000000000000e+00 4.073739083136335637e+01
1.178097245100000023e+00 1.231999999999999984e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 9.999996434440000526e-01 0.000000000000000000e+00 5.033739083136465808e+01
1.178097245100000023e+00 1.235999999999999988e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 9.999883182969999673e-01 0.000000000000000000e+00 5.993739083136072310e+01
1.178097245100000023e+00 1.239999999999999991e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.007058278809999985e+00 0.000000000000000000e+00 6.953739083136403565e+01
1.178097245100000023e+00 1.243999999999999995e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -1.488331779920000031e+01 0.000000000000000000e+00 7.913739083136508157e+01
1.178097245100000023e+00 1.247999999999999998e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 7.300276128820000565e+01 0.000000000000000000e+00 8.873739083136354111e+01
1.178097245100000023e+00 1.252000000000000002e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 3.109908394259999795e+02 0.000000000000000000e+00 9.833739083136448755e+01
1.178097245100000023e+00 1.256000000000000005e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 1.442778132840000005e+01 0.000000000000000000e+00 1.079373908313650787e+02
1.178097245100000023e+00 1.260000000000000009e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -2.085237462329999971e+02 0.000000000000000000e+00 1.175373908313659683e+02
1.178097245100000023e+00 1.264000000000000012e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 2.205249761080000042e+02 0.000000000000000000e+00 1.271373908313632484e+02
1.178097245100000023e+00 1.268000000000000016e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -1.308717720969999903e+02 0.000000000000000000e+00 1.367373908313642517e+02
1.178097245100000023e+00 1.272000000000000020e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 9.370627552200000210e+00 0.000000000000000000e+00 1.463373908313635070e+02
1.178097245100000023e+00 1.276000000000000023e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -1.085940635279999924e+03 0.000000000000000000e+00 1.559373908313644108e+02
1.178097245100000023e+00 1.280000000000000027e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -9.999529591950000031e+04 0.000000000000000000e+00 1.655373908313638651e+02
1.178097245100000023e+00 1.284000000000000030e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -1.557462150279999946e+02 0.000000000000000000e+00 1.751373908313640300e+02
1.178097245100000023e+00 1.288000000000000034e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 3.700587668109999981e+02 0.000000000000000000e+00 1.847373908313620063e+02
1.178097245100000023e+00 1.292000000000000037e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -1.186273187219999947e+01 0.000000000000000000e+00 1.943373908313641323e+02
1.178097245100000023e+00 1.296000000000000041e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 2.270370848479999950e+03 0.000000000000000000e+00 2.039373908313656898e+02
1.178097245100000023e+00 1.300000000000000044e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 3.888625932339999736e+02 0.000000000000000000e+00 2.135373908313639220e+02
1.178097245100000023e+00 1.304000000000000048e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -1.328135376769999993e+02 0.000000000000000000e+00 2.231373908313640868e+02
1.178097245100000023e+00 1.308000000000000052e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -7.347973082239999485e+02 0.000000000000000000e+00 2.327373908313609547e+02
1.178097245100000023e+00 1.312000000000000055e+00 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -1.534504733439999956e-02 -1.952600316659999891e+01 0.000000000000000000e+00 2.423373908313660081e+02


==> anc/clean_fit_vertical/scaling_ver_fit_pbc_lng_03pi <==
9.424777960769999963e-01 3.499999999999999778e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.184957896352967737e+02
9.424777960769999963e-01 3.539999999999999813e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.136957896352963928e+02
9.424777960769999963e-01 3.579999999999999849e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.088957896352965520e+02
9.424777960769999963e-01 3.619999999999999885e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.040957896352969101e+02
9.424777960769999963e-01 3.659999999999999920e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.929578963529733926e+01
9.424777960769999963e-01 3.699999999999999956e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.449578963529708631e+01
9.424777960769999963e-01 3.739999999999999991e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.969578963529401960e+01
9.424777960769999963e-01 3.780000000000000027e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.489578963529545774e+01
9.424777960769999963e-01 3.820000000000000062e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.009578963529551743e+01
9.424777960769999963e-01 3.860000000000000098e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.529578963529961300e+01
9.424777960769999963e-01 3.900000000000000133e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.049578963529823739e+01
9.424777960769999963e-01 3.940000000000000169e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.569578963529586701e+01
9.424777960769999963e-01 3.980000000000000204e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.089578963529720568e+01
9.424777960769999963e-01 4.020000000000000240e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.609578963529754247e+01
9.424777960769999963e-01 4.060000000000000275e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.129578963529716162e+01
9.424777960769999963e-01 4.099999999999999756e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.649578963529719289e+01
9.424777960769999963e-01 4.139999999999999791e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.169578963529711046e+01
9.424777960769999963e-01 4.179999999999999827e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.689578963529766753e+01
9.424777960769999963e-01 4.219999999999999862e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.209578963529563111e+01
9.424777960769999963e-01 4.259999999999999898e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.729578963529822389e+01
9.424777960769999963e-01 4.299999999999999933e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.249578963529711828e+01
9.424777960769999963e-01 4.339999999999999969e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.769578963529765403e+01
9.424777960769999963e-01 4.380000000000000004e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.289578963529904598e+01
9.424777960769999963e-01 4.420000000000000040e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.095789635296350539e+00
9.424777960769999963e-01 4.460000000000000075e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.295789635297116327e+00
9.424777960769999963e-01 4.500000000000000111e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.504210364702314173e+00
9.424777960769999963e-01 4.540000000000000147e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 6.304210364703634717e+00
9.424777960769999963e-01 4.580000000000000182e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.110421036470221168e+01
9.424777960769999963e-01 4.620000000000000218e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.590421036470245575e+01
9.424777960769999963e-01 4.660000000000000253e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.070421036470300535e+01
9.424777960769999963e-01 4.699999999999999734e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 9.999999999990000221e-01 0.000000000000000000e+00 2.550421036469851899e+01
9.424777960769999963e-01 4.739999999999999769e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000010000001e+00 0.000000000000000000e+00 3.030421036470500340e+01
9.424777960769999963e-01 4.779999999999999805e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 9.999999999959999775e-01 0.000000000000000000e+00 3.510421036470138034e+01
9.424777960769999963e-01 4.819999999999999840e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 3.990421036470209515e+01
9.424777960769999963e-01 4.859999999999999876e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 9.999999999909999771e-01 0.000000000000000000e+00 4.470421036470138887e+01
9.424777960769999963e-01 4.899999999999999911e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 4.950421036470284974e+01
9.424777960769999963e-01 4.939999999999999947e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 5.430421036470335849e+01
9.424777960769999963e-01 4.979999999999999982e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000110862429999914e+00 0.000000000000000000e+00 5.910421036470207667e+01
9.424777960769999963e-01 5.020000000000000018e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000024122359999934e+00 0.000000000000000000e+00 6.390421036470266358e+01
9.424777960769999963e-01 5.060000000000000053e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.008551744520000071e+00 0.000000000000000000e+00 6.870421036470273179e+01
9.424777960769999963e-01 5.100000000000000089e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.068311000730000071e+00 0.000000000000000000e+00 7.350421036470302738e+01
9.424777960769999963e-01 5.140000000000000124e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -7.084294185990000159e+00 0.000000000000000000e+00 7.830421036469996920e+01
9.424777960769999963e-01 5.180000000000000160e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 3.072794363719999922e+01 0.000000000000000000e+00 8.310421036470674494e+01
9.424777960769999963e-01 5.220000000000000195e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 2.037511648119999919e+01 0.000000000000000000e+00 8.790421036470277727e+01
9.424777960769999963e-01 5.260000000000000231e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.185089694570000063e+01 0.000000000000000000e+00 9.270421036470463605e+01
9.424777960769999963e-01 5.300000000000000266e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -2.716293367110000023e+00 0.000000000000000000e+00 9.750421036470272895e+01
9.424777960769999963e-01 5.340000000000000302e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -6.588461111890000055e+00 0.000000000000000000e+00 1.023042103647019161e+02
9.424777960769999963e-01 5.380000000000000338e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -7.799829628860000419e+00 0.000000000000000000e+00 1.071042103647030217e+02
9.424777960769999963e-01 5.420000000000000373e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -3.291626483980000240e-01 0.000000000000000000e+00 1.119042103647018536e+02
9.424777960769999963e-01 5.460000000000000409e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -4.166475490909999913e+00 0.000000000000000000e+00 1.167042103647033997e+02
9.424777960769999963e-01 5.500000000000000444e-01 6.000000000000000000e+01 1.000000000000000000e+00 6.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 2.650134588639999844e+00 0.000000000000000000e+00 1.215042103647031695e+02
9.424777960769999963e-01 3.499999999999999778e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.384761269829673154e+02
9.424777960769999963e-01 3.539999999999999813e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.328761269829687706e+02
9.424777960769999963e-01 3.579999999999999849e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.272761269829679378e+02
9.424777960769999963e-01 3.619999999999999885e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.216761269829669629e+02
9.424777960769999963e-01 3.659999999999999920e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.160761269829685034e+02
9.424777960769999963e-01 3.699999999999999956e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.104761269829674859e+02
9.424777960769999963e-01 3.739999999999999991e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.048761269829693248e+02
9.424777960769999963e-01 3.780000000000000027e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.927612698296782412e+01
9.424777960769999963e-01 3.820000000000000062e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.367612698296952090e+01
9.424777960769999963e-01 3.860000000000000098e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.807612698296739495e+01
9.424777960769999963e-01 3.900000000000000133e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.247612698296913436e+01
9.424777960769999963e-01 3.940000000000000169e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.687612698296841529e+01
9.424777960769999963e-01 3.980000000000000204e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.127612698296543670e+01
9.424777960769999963e-01 4.020000000000000240e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.567612698296690610e+01
9.424777960769999963e-01 4.060000000000000275e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.007612698296804865e+01
9.424777960769999963e-01 4.099999999999999756e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.447612698296740064e+01
9.424777960769999963e-01 4.139999999999999791e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.887612698296849345e+01
9.424777960769999963e-01 4.179999999999999827e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.327612698296729832e+01
9.424777960769999963e-01 4.219999999999999862e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.767612698296725426e+01
9.424777960769999963e-01 4.259999999999999898e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.207612698297197795e+01
9.424777960769999963e-01 4.299999999999999933e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.647612698296849487e+01
9.424777960769999963e-01 4.339999999999999969e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.087612698296823055e+01
9.424777960769999963e-01 4.380000000000000004e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.527612698296680804e+01
9.424777960769999963e-01 4.420000000000000040e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.676126982968092705e+00
9.424777960769999963e-01 4.460000000000000075e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.076126982968773405e+00
9.424777960769999963e-01 4.500000000000000111e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.523873017032653987e+00
9.424777960769999963e-01 4.540000000000000147e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 7.123873017034394017e+00
9.424777960769999963e-01 4.580000000000000182e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.272387301703122198e+01
9.424777960769999963e-01 4.620000000000000218e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.832387301703279547e+01
9.424777960769999963e-01 4.660000000000000253e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.392387301703262281e+01
9.424777960769999963e-01 4.699999999999999734e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.952387301703281608e+01
9.424777960769999963e-01 4.739999999999999769e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 9.999999999959999775e-01 0.000000000000000000e+00 3.512387301703433451e+01
9.424777960769999963e-01 4.779999999999999805e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 9.999999999890000213e-01 0.000000000000000000e+00 4.072387301703174245e+01
9.424777960769999963e-01 4.819999999999999840e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000010000001e+00 0.000000000000000000e+00 4.632387301703209914e+01
9.424777960769999963e-01 4.859999999999999876e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000001307860000077e+00 0.000000000000000000e+00 5.192387301703365665e+01
9.424777960769999963e-01 4.899999999999999911e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000121200000036e+00 0.000000000000000000e+00 5.752387301703175382e+01
9.424777960769999963e-01 4.939999999999999947e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000484966459999958e+00 0.000000000000000000e+00 6.312387301703055442e+01
9.424777960769999963e-01 4.979999999999999982e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000198650229999986e+00 0.000000000000000000e+00 6.872387301703301432e+01
9.424777960769999963e-01 5.020000000000000018e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 9.935992536169999667e-01 0.000000000000000000e+00 7.432387301703057858e+01
9.424777960769999963e-01 5.060000000000000053e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 3.036087554520000009e-01 0.000000000000000000e+00 7.992387301703239189e+01
9.424777960769999963e-01 5.100000000000000089e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 2.362995033949999879e+00 0.000000000000000000e+00 8.552387301703544153e+01
9.424777960769999963e-01 5.140000000000000124e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -5.459366988790000264e+00 0.000000000000000000e+00 9.112387301703128628e+01
9.424777960769999963e-01 5.180000000000000160e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -1.426929639669999972e+01 0.000000000000000000e+00 9.672387301703169271e+01
9.424777960769999963e-01 5.220000000000000195e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 3.672843288490000191e+01 0.000000000000000000e+00 1.023238730170304507e+02
9.424777960769999963e-01 5.260000000000000231e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -1.800408917679999998e+00 0.000000000000000000e+00 1.079238730170319513e+02
9.424777960769999963e-01 5.300000000000000266e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 8.120194291269999809e+00 0.000000000000000000e+00 1.135238730170308656e+02
9.424777960769999963e-01 5.340000000000000302e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -1.372322858010000068e+01 0.000000000000000000e+00 1.191238730170321958e+02
9.424777960769999963e-01 5.380000000000000338e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -8.512099292149999386e+00 0.000000000000000000e+00 1.247238730170330001e+02
9.424777960769999963e-01 5.420000000000000373e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 2.282777419959999943e+00 0.000000000000000000e+00 1.303238730170324970e+02
9.424777960769999963e-01 5.460000000000000409e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 6.010447676640000125e+00 0.000000000000000000e+00 1.359238730170335430e+02
9.424777960769999963e-01 5.500000000000000444e-01 7.000000000000000000e+01 1.000000000000000000e+00 7.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -1.365772034069999918e+01 0.000000000000000000e+00 1.415238730170319741e+02
9.424777960769999963e-01 3.499999999999999778e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.584564340014391917e+02
9.424777960769999963e-01 3.539999999999999813e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.520564340014391007e+02
9.424777960769999963e-01 3.579999999999999849e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.456564340014382140e+02
9.424777960769999963e-01 3.619999999999999885e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.392564340014380377e+02
9.424777960769999963e-01 3.659999999999999920e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.328564340014400500e+02
9.424777960769999963e-01 3.699999999999999956e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.264564340014379979e+02
9.424777960769999963e-01 3.739999999999999991e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.200564340014388591e+02
9.424777960769999963e-01 3.780000000000000027e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.136564340014387824e+02
9.424777960769999963e-01 3.820000000000000062e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.072564340014370998e+02
9.424777960769999963e-01 3.860000000000000098e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.008564340014416700e+02
9.424777960769999963e-01 3.900000000000000133e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.445643400143833901e+01
9.424777960769999963e-01 3.940000000000000169e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.805643400143907229e+01
9.424777960769999963e-01 3.980000000000000204e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.165643400143821395e+01
9.424777960769999963e-01 4.020000000000000240e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.525643400143813722e+01
9.424777960769999963e-01 4.060000000000000275e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.885643400143685255e+01
9.424777960769999963e-01 4.099999999999999756e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.245643400143828217e+01
9.424777960769999963e-01 4.139999999999999791e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.605643400143853228e+01
9.424777960769999963e-01 4.179999999999999827e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.965643400143797237e+01
9.424777960769999963e-01 4.219999999999999862e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.325643400144188178e+01
9.424777960769999963e-01 4.259999999999999898e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.685643400143856496e+01
9.424777960769999963e-01 4.299999999999999933e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.045643400143898205e+01
9.424777960769999963e-01 4.339999999999999969e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.405643400143932809e+01
9.424777960769999963e-01 4.380000000000000004e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.765643400143762065e+01
9.424777960769999963e-01 4.420000000000000040e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.125643400143518136e+01
9.424777960769999963e-01 4.460000000000000075e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.856434001438277193e+00
9.424777960769999963e-01 4.500000000000000111e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.543565998561285513e+00
9.424777960769999963e-01 4.540000000000000147e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 7.943565998559913410e+00
9.424777960769999963e-01 4.580000000000000182e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.434356599856263870e+01
9.424777960769999963e-01 4.620000000000000218e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.074356599855970629e+01
9.424777960769999963e-01 4.660000000000000253e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 9.999999999980000442e-01 0.000000000000000000e+00 2.714356599856045449e+01
9.424777960769999963e-01 4.699999999999999734e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 3.354356599856217969e+01
9.424777960769999963e-01 4.739999999999999769e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 9.999999999940000217e-01 0.000000000000000000e+00 3.994356599856119772e+01
9.424777960769999963e-01 4.779999999999999805e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 9.999999354940000140e-01 0.000000000000000000e+00 4.634356599855798464e+01
9.424777960769999963e-01 4.819999999999999840e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000002624299999976e+00 0.000000000000000000e+00 5.274356599856050565e+01
9.424777960769999963e-01 4.859999999999999876e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000023789329999913e+00 0.000000000000000000e+00 5.914356599856218111e+01
9.424777960769999963e-01 4.899999999999999911e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000114130630000098e+00 0.000000000000000000e+00 6.554356599855947252e+01
9.424777960769999963e-01 4.939999999999999947e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000924283060000031e+00 0.000000000000000000e+00 7.194356599856287460e+01
9.424777960769999963e-01 4.979999999999999982e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -5.364509260419999537e-01 0.000000000000000000e+00 7.834356599856133130e+01
9.424777960769999963e-01 5.020000000000000018e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -4.176067036380000097e+00 0.000000000000000000e+00 8.474356599856105277e+01
9.424777960769999963e-01 5.060000000000000053e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 5.210337598039999740e+00 0.000000000000000000e+00 9.114356599856162688e+01
9.424777960769999963e-01 5.100000000000000089e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 3.814890038979999787e+00 0.000000000000000000e+00 9.754356599856144783e+01
9.424777960769999963e-01 5.140000000000000124e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -7.845511446939999800e+00 0.000000000000000000e+00 1.039435659985627041e+02
9.424777960769999963e-01 5.180000000000000160e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -2.294742236519999867e+00 0.000000000000000000e+00 1.103435659985614450e+02
9.424777960769999963e-01 5.220000000000000195e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -3.839093436130000203e+00 0.000000000000000000e+00 1.167435659985605696e+02
9.424777960769999963e-01 5.260000000000000231e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -5.178723740149999699e+00 0.000000000000000000e+00 1.231435659985627780e+02
9.424777960769999963e-01 5.300000000000000266e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -1.239256367630000000e+01 0.000000000000000000e+00 1.295435659985627126e+02
9.424777960769999963e-01 5.340000000000000302e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -1.136512881160000044e+00 0.000000000000000000e+00 1.359435659985612403e+02
9.424777960769999963e-01 5.380000000000000338e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 3.770514809719999860e+00 0.000000000000000000e+00 1.423435659985613029e+02
9.424777960769999963e-01 5.420000000000000373e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -2.816204018879999893e+01 0.000000000000000000e+00 1.487435659985607401e+02
9.424777960769999963e-01 5.460000000000000409e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 6.656698506949999761e+00 0.000000000000000000e+00 1.551435659985600921e+02
9.424777960769999963e-01 5.500000000000000444e-01 8.000000000000000000e+01 1.000000000000000000e+00 8.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 5.338310566789999712e+00 0.000000000000000000e+00 1.615435659985631389e+02
9.424777960769999963e-01 3.499999999999999778e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.784366668404874190e+02
9.424777960769999963e-01 3.539999999999999813e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.712366668404874588e+02
9.424777960769999963e-01 3.579999999999999849e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.640366668404867596e+02
9.424777960769999963e-01 3.619999999999999885e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.568366668404870552e+02
9.424777960769999963e-01 3.659999999999999920e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.496366668404886866e+02
9.424777960769999963e-01 3.699999999999999956e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.424366668404867653e+02
9.424777960769999963e-01 3.739999999999999991e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.352366668404870325e+02
9.424777960769999963e-01 3.780000000000000027e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.280366668404851964e+02
9.424777960769999963e-01 3.820000000000000062e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.208366668404851367e+02
9.424777960769999963e-01 3.860000000000000098e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.136366668404859013e+02
9.424777960769999963e-01 3.900000000000000133e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.064366668404861827e+02
9.424777960769999963e-01 3.940000000000000169e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.923666684048640718e+01
9.424777960769999963e-01 3.980000000000000204e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.203666684049142077e+01
9.424777960769999963e-01 4.020000000000000240e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.483666684048839102e+01
9.424777960769999963e-01 4.060000000000000275e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.763666684048654076e+01
9.424777960769999963e-01 4.099999999999999756e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.043666684048750426e+01
9.424777960769999963e-01 4.139999999999999791e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.323666684048735931e+01
9.424777960769999963e-01 4.179999999999999827e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.603666684048585012e+01
9.424777960769999963e-01 4.219999999999999862e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.883666684048692019e+01
9.424777960769999963e-01 4.259999999999999898e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.163666684048656208e+01
9.424777960769999963e-01 4.299999999999999933e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.443666684048855586e+01
9.424777960769999963e-01 4.339999999999999969e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.723666684048877329e+01
9.424777960769999963e-01 4.380000000000000004e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.003666684048417679e+01
9.424777960769999963e-01 4.420000000000000040e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.283666684048801265e+01
9.424777960769999963e-01 4.460000000000000075e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.636666840487971619e+00
9.424777960769999963e-01 4.500000000000000111e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.563333159513900839e+00
9.424777960769999963e-01 4.540000000000000147e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 8.763333159513713611e+00
9.424777960769999963e-01 4.580000000000000182e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.596333315951316223e+01
9.424777960769999963e-01 4.620000000000000218e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.316333315951782978e+01
9.424777960769999963e-01 4.660000000000000253e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 3.036333315951317147e+01
9.424777960769999963e-01 4.699999999999999734e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 9.999999999930000438e-01 0.000000000000000000e+00 3.756333315951525265e+01
9.424777960769999963e-01 4.739999999999999769e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000021409999995e+00 0.000000000000000000e+00 4.476333315951295333e+01
9.424777960769999963e-01 4.779999999999999805e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 9.999992999240000513e-01 0.000000000000000000e+00 5.196333315951308407e+01
9.424777960769999963e-01 4.819999999999999840e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 9.999771065760000299e-01 0.000000000000000000e+00 5.916333315951266059e+01
9.424777960769999963e-01 4.859999999999999876e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.000063759509999928e+00 0.000000000000000000e+00 6.636333315951416978e+01
9.424777960769999963e-01 4.899999999999999911e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 9.999757299910000397e-01 0.000000000000000000e+00 7.356333315951354734e+01
9.424777960769999963e-01 4.939999999999999947e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -7.522538310219999858e+00 0.000000000000000000e+00 8.076333315951377756e+01
9.424777960769999963e-01 4.979999999999999982e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -9.347106049689999807e+00 0.000000000000000000e+00 8.796333315951397935e+01
9.424777960769999963e-01 5.020000000000000018e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -2.103803066829999846e+00 0.000000000000000000e+00 9.516333315951403904e+01
9.424777960769999963e-01 5.060000000000000053e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -3.761168419220000114e+00 0.000000000000000000e+00 1.023633331595140845e+02
9.424777960769999963e-01 5.100000000000000089e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -1.502114766160000059e+01 0.000000000000000000e+00 1.095633331595138031e+02
9.424777960769999963e-01 5.140000000000000124e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 3.310896712669999964e+00 0.000000000000000000e+00 1.167633331595125270e+02
9.424777960769999963e-01 5.180000000000000160e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 2.865328905700000206e+00 0.000000000000000000e+00 1.239633331595140504e+02
9.424777960769999963e-01 5.220000000000000195e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -8.716890008749999197e+00 0.000000000000000000e+00 1.311633331595137406e+02
9.424777960769999963e-01 5.260000000000000231e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -2.197050672219999967e+01 0.000000000000000000e+00 1.383633331595141840e+02
9.424777960769999963e-01 5.300000000000000266e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.292823492439999973e+04 0.000000000000000000e+00 1.455633331595141726e+02
9.424777960769999963e-01 5.340000000000000302e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.010806408050000016e+01 0.000000000000000000e+00 1.527633331595130528e+02
9.424777960769999963e-01 5.380000000000000338e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 1.846398992229999925e+00 0.000000000000000000e+00 1.599633331595127856e+02
9.424777960769999963e-01 5.420000000000000373e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -3.402195775970000113e+00 0.000000000000000000e+00 1.671633331595121206e+02
9.424777960769999963e-01 5.460000000000000409e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -7.437097473829999750e+00 0.000000000000000000e+00 1.743633331595134734e+02
9.424777960769999963e-01 5.500000000000000444e-01 9.000000000000000000e+01 1.000000000000000000e+00 9.000000000000000000e+02 0.000000000000000000e+00 -2.381260628219999953e-02 -5.186103919179999799e+00 0.000000000000000000e+00 1.815633331595126094e+02
9.424777960769999963e-01 3.499999999999999778e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.984167576388829275e+02
9.424777960769999963e-01 3.539999999999999813e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.904167576388803127e+02
9.424777960769999963e-01 3.579999999999999849e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.824167576388814211e+02
9.424777960769999963e-01 3.619999999999999885e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.744167576388828707e+02
9.424777960769999963e-01 3.659999999999999920e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.664167576388820180e+02
9.424777960769999963e-01 3.699999999999999956e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.584167576388838086e+02
9.424777960769999963e-01 3.739999999999999991e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.504167576388817338e+02
9.424777960769999963e-01 3.780000000000000027e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.424167576388803980e+02
9.424777960769999963e-01 3.820000000000000062e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.344167576388816201e+02
9.424777960769999963e-01 3.860000000000000098e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.264167576388804122e+02
9.424777960769999963e-01 3.900000000000000133e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.184167576388828849e+02
9.424777960769999963e-01 3.940000000000000169e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.104167576388779679e+02
9.424777960769999963e-01 3.980000000000000204e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.024167576388823022e+02
9.424777960769999963e-01 4.020000000000000240e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.441675763888190431e+01
9.424777960769999963e-01 4.060000000000000275e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.641675763888146378e+01
9.424777960769999963e-01 4.099999999999999756e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.841675763888231643e+01
9.424777960769999963e-01 4.139999999999999791e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.041675763888406436e+01
9.424777960769999963e-01 4.179999999999999827e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.241675763888280670e+01
9.424777960769999963e-01 4.219999999999999862e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.441675763888051165e+01
9.424777960769999963e-01 4.259999999999999898e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.641675763888220274e+01
9.424777960769999963e-01 4.299999999999999933e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.841675763888266459e+01
9.424777960769999963e-01 4.339999999999999969e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.041675763888281026e+01
9.424777960769999963e-01 4.380000000000000004e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.241675763887993966e+01
9.424777960769999963e-01 4.420000000000000040e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.441675763888159523e+01
9.424777960769999963e-01 4.460000000000000075e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.416757638883995973e+00
9.424777960769999963e-01 4.500000000000000111e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.583242361118122332e+00
9.424777960769999963e-01 4.540000000000000147e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 9.583242361114761465e+00
9.424777960769999963e-01 4.580000000000000182e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.758324236111901584e+01
9.424777960769999963e-01 4.620000000000000218e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.558324236111876004e+01
9.424777960769999963e-01 4.660000000000000253e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 3.358324236111832306e+01
9.424777960769999963e-01 4.699999999999999734e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000001010000084e+00 0.000000000000000000e+00 4.158324236111999284e+01
9.424777960769999963e-01 4.739999999999999769e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 9.999999953129999897e-01 0.000000000000000000e+00 4.958324236111727856e+01
9.424777960769999963e-01 4.779999999999999805e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000002598930000097e+00 0.000000000000000000e+00 5.758324236112252947e+01
9.424777960769999963e-01 4.819999999999999840e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000005356780000021e+00 0.000000000000000000e+00 6.558324236111678829e+01
9.424777960769999963e-01 4.859999999999999876e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000027422280000078e+00 0.000000000000000000e+00 7.358324236111732830e+01
9.424777960769999963e-01 4.899999999999999911e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 2.805984556859999923e+00 0.000000000000000000e+00 8.158324236111921834e+01
9.424777960769999963e-01 4.939999999999999947e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -1.726198026650000017e+01 0.000000000000000000e+00 8.958324236111805305e+01
9.424777960769999963e-01 4.979999999999999982e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -2.508336075679999944e+00 0.000000000000000000e+00 9.758324236111776884e+01
9.424777960769999963e-01 5.020000000000000018e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.004286275890000013e+01 0.000000000000000000e+00 1.055832423611175699e+02
9.424777960769999963e-01 5.060000000000000053e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 8.040219615650000762e+00 0.000000000000000000e+00 1.135832423611167883e+02
9.424777960769999963e-01 5.100000000000000089e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 6.385118223930000170e+00 0.000000000000000000e+00 1.215832423611186499e+02
9.424777960769999963e-01 5.140000000000000124e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -1.707847627950000060e+02 0.000000000000000000e+00 1.295832423611149977e+02
9.424777960769999963e-01 5.180000000000000160e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.230394534999999905e+03 0.000000000000000000e+00 1.375832423611182094e+02
9.424777960769999963e-01 5.220000000000000195e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -1.990897473800000039e+00 0.000000000000000000e+00 1.455832423611174420e+02
9.424777960769999963e-01 5.260000000000000231e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 5.605928742259999709e+00 0.000000000000000000e+00 1.535832423611173567e+02
9.424777960769999963e-01 5.300000000000000266e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.984268974879999980e+00 0.000000000000000000e+00 1.615832423611200852e+02
9.424777960769999963e-01 5.340000000000000302e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.083324353909999926e+00 0.000000000000000000e+00 1.695832423611178683e+02
9.424777960769999963e-01 5.380000000000000338e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 9.472240864569999585e-01 0.000000000000000000e+00 1.775832423611161630e+02
9.424777960769999963e-01 5.420000000000000373e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -1.533609947320000089e+01 0.000000000000000000e+00 1.855832423611186925e+02
9.424777960769999963e-01 5.460000000000000409e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -5.052844887930000084e+00 0.000000000000000000e+00 1.935832423611210800e+02
9.424777960769999963e-01 5.500000000000000444e-01 1.000000000000000000e+02 1.000000000000000000e+00 1.000000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 7.495304813109999742e+00 0.000000000000000000e+00 2.015832423611163335e+02
9.424777960769999963e-01 3.499999999999999778e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.183966197039458734e+02
9.424777960769999963e-01 3.539999999999999813e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.095966197039444125e+02
9.424777960769999963e-01 3.579999999999999849e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.007966197039438043e+02
9.424777960769999963e-01 3.619999999999999885e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.919966197039448161e+02
9.424777960769999963e-01 3.659999999999999920e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.831966197039446911e+02
9.424777960769999963e-01 3.699999999999999956e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.743966197039426049e+02
9.424777960769999963e-01 3.739999999999999991e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.655966197039483063e+02
9.424777960769999963e-01 3.780000000000000027e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.567966197039440601e+02
9.424777960769999963e-01 3.820000000000000062e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.479966197039441056e+02
9.424777960769999963e-01 3.860000000000000098e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.391966197039446911e+02
9.424777960769999963e-01 3.900000000000000133e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.303966197039459587e+02
9.424777960769999963e-01 3.940000000000000169e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.215966197039424088e+02
9.424777960769999963e-01 3.980000000000000204e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.127966197039449412e+02
9.424777960769999963e-01 4.020000000000000240e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.039966197039444609e+02
9.424777960769999963e-01 4.060000000000000275e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.519661970394341211e+01
9.424777960769999963e-01 4.099999999999999756e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.639661970394395496e+01
9.424777960769999963e-01 4.139999999999999791e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.759661970394512309e+01
9.424777960769999963e-01 4.179999999999999827e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.879661970394357695e+01
9.424777960769999963e-01 4.219999999999999862e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.999661970394430455e+01
9.424777960769999963e-01 4.259999999999999898e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.119661970394403028e+01
9.424777960769999963e-01 4.299999999999999933e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.239661970394362100e+01
9.424777960769999963e-01 4.339999999999999969e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.359661970394500941e+01
9.424777960769999963e-01 4.380000000000000004e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.479661970394578319e+01
9.424777960769999963e-01 4.420000000000000040e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.599661970394059018e+01
9.424777960769999963e-01 4.460000000000000075e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.196619703943914814e+00
9.424777960769999963e-01 4.500000000000000111e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.603380296057064003e+00
9.424777960769999963e-01 4.540000000000000147e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.040338029605722170e+01
9.424777960769999963e-01 4.580000000000000182e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.920338029605706964e+01
9.424777960769999963e-01 4.620000000000000218e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.800338029605819656e+01
9.424777960769999963e-01 4.660000000000000253e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000150000012e+00 0.000000000000000000e+00 3.680338029605589867e+01
9.424777960769999963e-01 4.699999999999999734e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 9.999999703649999905e-01 0.000000000000000000e+00 4.560338029605623689e+01
9.424777960769999963e-01 4.739999999999999769e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 9.999994202969999524e-01 0.000000000000000000e+00 5.440338029605484849e+01
9.424777960769999963e-01 4.779999999999999805e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 9.999999446199999698e-01 0.000000000000000000e+00 6.320338029605500907e+01
9.424777960769999963e-01 4.819999999999999840e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 9.973831701219999513e-01 0.000000000000000000e+00 7.200338029605383383e+01
9.424777960769999963e-01 4.859999999999999876e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 5.537923293759999588e+00 0.000000000000000000e+00 8.080338029605240990e+01
9.424777960769999963e-01 4.899999999999999911e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.698437150530000039e+01 0.000000000000000000e+00 8.960338029605530608e+01
9.424777960769999963e-01 4.939999999999999947e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -4.289351263080000365e+00 0.000000000000000000e+00 9.840338029605581482e+01
9.424777960769999963e-01 4.979999999999999982e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 8.374411907169999836e+00 0.000000000000000000e+00 1.072033802960560536e+02
9.424777960769999963e-01 5.020000000000000018e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 6.490711597800000163e+03 0.000000000000000000e+00 1.160033802960548002e+02
9.424777960769999963e-01 5.060000000000000053e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.604785983789999904e+01 0.000000000000000000e+00 1.248033802960560052e+02
9.424777960769999963e-01 5.100000000000000089e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -1.406716967889999892e-01 0.000000000000000000e+00 1.336033802960541834e+02
9.424777960769999963e-01 5.140000000000000124e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -2.621876583400000182e+00 0.000000000000000000e+00 1.424033802960552464e+02
9.424777960769999963e-01 5.180000000000000160e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -2.464020159009999933e+00 0.000000000000000000e+00 1.512033802960555136e+02
9.424777960769999963e-01 5.220000000000000195e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.194178621090000014e+01 0.000000000000000000e+00 1.600033802960550702e+02
9.424777960769999963e-01 5.260000000000000231e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 4.898810280160000197e+00 0.000000000000000000e+00 1.688033802960568153e+02
9.424777960769999963e-01 5.300000000000000266e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -6.560328187809999712e+00 0.000000000000000000e+00 1.776033802960563435e+02
9.424777960769999963e-01 5.340000000000000302e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 9.261597428740000026e+00 0.000000000000000000e+00 1.864033802960548769e+02
9.424777960769999963e-01 5.380000000000000338e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -1.800244679890000032e+00 0.000000000000000000e+00 1.952033802960552578e+02
9.424777960769999963e-01 5.420000000000000373e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 4.718956742989999675e+00 0.000000000000000000e+00 2.040033802960556670e+02
9.424777960769999963e-01 5.460000000000000409e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -3.260397882549999959e+00 0.000000000000000000e+00 2.128033802960558489e+02
9.424777960769999963e-01 5.500000000000000444e-01 1.100000000000000000e+02 1.000000000000000000e+00 1.100000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.527448215140000087e+01 0.000000000000000000e+00 2.216033802960535581e+02
9.424777960769999963e-01 3.499999999999999778e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.383761569702032261e+02
9.424777960769999963e-01 3.539999999999999813e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.287761569702028055e+02
9.424777960769999963e-01 3.579999999999999849e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.191761569702029817e+02
9.424777960769999963e-01 3.619999999999999885e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.095761569702020779e+02
9.424777960769999963e-01 3.659999999999999920e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.999761569702060910e+02
9.424777960769999963e-01 3.699999999999999956e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.903761569702046472e+02
9.424777960769999963e-01 3.739999999999999991e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.807761569702010718e+02
9.424777960769999963e-01 3.780000000000000027e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.711761569702014754e+02
9.424777960769999963e-01 3.820000000000000062e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.615761569702022200e+02
9.424777960769999963e-01 3.860000000000000098e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.519761569702028225e+02
9.424777960769999963e-01 3.900000000000000133e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.423761569702014640e+02
9.424777960769999963e-01 3.940000000000000169e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.327761569702020097e+02
9.424777960769999963e-01 3.980000000000000204e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.231761569702024985e+02
9.424777960769999963e-01 4.020000000000000240e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.135761569702030727e+02
9.424777960769999963e-01 4.060000000000000275e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.039761569702020552e+02
9.424777960769999963e-01 4.099999999999999756e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -9.437615697020099503e+01
9.424777960769999963e-01 4.139999999999999791e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -8.477615697020588925e+01
9.424777960769999963e-01 4.179999999999999827e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.517615697020322330e+01
9.424777960769999963e-01 4.219999999999999862e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -6.557615697020135315e+01
9.424777960769999963e-01 4.259999999999999898e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -5.597615697020302150e+01
9.424777960769999963e-01 4.299999999999999933e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -4.637615697020226690e+01
9.424777960769999963e-01 4.339999999999999969e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -3.677615697019836460e+01
9.424777960769999963e-01 4.380000000000000004e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -2.717615697020122312e+01
9.424777960769999963e-01 4.420000000000000040e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -1.757615697020079182e+01
9.424777960769999963e-01 4.460000000000000075e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 -7.976156970203453156e+00
9.424777960769999963e-01 4.500000000000000111e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.623843029796905535e+00
9.424777960769999963e-01 4.540000000000000147e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 1.122384302979743431e+01
9.424777960769999963e-01 4.580000000000000182e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 2.082384302979846069e+01
9.424777960769999963e-01 4.620000000000000218e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000000000000000e+00 0.000000000000000000e+00 3.042384302979882094e+01
9.424777960769999963e-01 4.660000000000000253e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 9.999999996530000157e-01 0.000000000000000000e+00 4.002384302979628217e+01
9.424777960769999963e-01 4.699999999999999734e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.000000232209999895e+00 0.000000000000000000e+00 4.962384302979742756e+01
9.424777960769999963e-01 4.739999999999999769e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 9.999967420409999752e-01 0.000000000000000000e+00 5.922384302979682502e+01
9.424777960769999963e-01 4.779999999999999805e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.016154637449999898e+00 0.000000000000000000e+00 6.882384302979673407e+01
9.424777960769999963e-01 4.819999999999999840e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 2.927511470799999849e+00 0.000000000000000000e+00 7.842384302979770894e+01
9.424777960769999963e-01 4.859999999999999876e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -5.672600031710000046e+00 0.000000000000000000e+00 8.802384302979767483e+01
9.424777960769999963e-01 4.899999999999999911e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 5.183255746490000426e+00 0.000000000000000000e+00 9.762384302979646122e+01
9.424777960769999963e-01 4.939999999999999947e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 4.329225718090000186e+01 0.000000000000000000e+00 1.072238430297987435e+02
9.424777960769999963e-01 4.979999999999999982e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -2.385033386430000135e+01 0.000000000000000000e+00 1.168238430297973025e+02
9.424777960769999963e-01 5.020000000000000018e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -8.932320704109999454e+00 0.000000000000000000e+00 1.264238430297971405e+02
9.424777960769999963e-01 5.060000000000000053e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 4.244968270180000253e-02 0.000000000000000000e+00 1.360238430297989396e+02
9.424777960769999963e-01 5.100000000000000089e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 2.239224059819999820e+04 0.000000000000000000e+00 1.456238430297991044e+02
9.424777960769999963e-01 5.140000000000000124e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -2.477567191869999963e+00 0.000000000000000000e+00 1.552238430297989282e+02
9.424777960769999963e-01 5.180000000000000160e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 5.847801652790000304e+00 0.000000000000000000e+00 1.648238430297980983e+02
9.424777960769999963e-01 5.220000000000000195e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.515575373319999919e+01 0.000000000000000000e+00 1.744238430297981779e+02
9.424777960769999963e-01 5.260000000000000231e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -1.139160917559999930e+01 0.000000000000000000e+00 1.840238430297972343e+02
9.424777960769999963e-01 5.300000000000000266e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 7.984227181889999692e+00 0.000000000000000000e+00 1.936238430297970297e+02
9.424777960769999963e-01 5.340000000000000302e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -2.030072915739999928e+00 0.000000000000000000e+00 2.032238430297997240e+02
9.424777960769999963e-01 5.380000000000000338e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 1.311169559820000075e+01 0.000000000000000000e+00 2.128238430297969614e+02
9.424777960769999963e-01 5.420000000000000373e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 8.229617310959999599e-02 0.000000000000000000e+00 2.224238430297968421e+02
9.424777960769999963e-01 5.460000000000000409e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 2.879164263019999837e+00 0.000000000000000000e+00 2.320238430297981722e+02
9.424777960769999963e-01 5.500000000000000444e-01 1.200000000000000000e+02 1.000000000000000000e+00 1.200000000000000000e+03 0.000000000000000000e+00 -2.381260628219999953e-02 -1.611946347789999834e+01 0.000000000000000000e+00 2.416238430297977118e+02


==> anc/disorder_fit_horizontal/gnuscript_gamma05_alpha0pi <==
b1 = 1.8
f00 = -5
xc = 1.7
v = 1
set xrange [1.676:1.741]

set size square
set key left
set pointsize 0.8
set style line 1\
	linecolor rgb 'black' \
	linetype 1 linewidth 2 \
	pointtype 8 pointsize 0

### a good fit
###f(x, l) = f00 + (b1 * (x - xc))  * (l ** (1/v))
###fit [x = 1.695:1.722] [l = 80:130]

###another good fit
###f(x, l) = f00 + (b1 * (x - xc) + b2 * (x - xc)**2)  * (l ** (1/v)) \
###fit [x = 1.677:1.74] [l = 80:130]

set print "fit_parameter1.txt"
f(x, l) = f00 + (b1 * (x - xc) + b2 * (x - xc)**2)  * (l ** (1/v)) \

fit [x = 1.677:1.74] [l = 80:130] f(x, l) 'scaling_fit_disorder_hor_obc_gamma05_alpha0pi.txt' \
using 5:3:6:7 via b1, b2, f00, xc, v
plot 'scaling_fit_disorder_hor_obc_gamma05_alpha0pi.txt' \
using ($5):($3<89 & $3>79 ? $6:1/0):7 with yerrorbars title "80" pointtype 1 linewidth 2.5, \
	 '' using ($5):($3<99 & $3>89 ? $6:1/0):7 with yerrorbars title "90" pointtype 2 linewidth 2.5, \
	 '' using ($5):($3<109 & $3>99 ? $6:1/0):7 with yerrorbars title "100" pointtype 3 linewidth 2.5, \
	 '' using ($5):($3<119 & $3>109 ? $6:1/0):7 with yerrorbars title "110" pointtype 4 linewidth 2.5, \
	 '' using ($5):($3<129 & $3>119 ? $6:1/0):7 with yerrorbars title "120" pointtype 5 linewidth 2.5, \
	 '' using ($5):($3<139 & $3>129 ? $6:1/0):7 with yerrorbars title "130" pointtype 6 linewidth 2.5, \
for [l = 8:13] f(x, 10 * l) with linespoints linestyle 1 notitle 
print xc, xc_err, v, v_err, FIT_STDFIT * FIT_STDFIT, f00, f00_err

set xlabel 'W'
set ylabel 'lnG'


==> anc/disorder_fit_horizontal/scaling_fit_disorder_hor_obc_gamma05_alpha0pi.txt <==
# Output of est 01234..a... m:a
0 0.5 80 0 1.66   -21.020 0.061 # 10000
0 0.5 80 0 1.66276   -20.228 0.061 # 10000
0 0.5 80 0 1.66552   -19.415 0.061 # 10000
0 0.5 80 0 1.66828   -18.602 0.062 # 10000
0 0.5 80 0 1.67103   -17.779 0.062 # 10000
0 0.5 80 0 1.67379   -16.953 0.062 # 10000
0 0.5 80 0 1.67655   -16.134 0.062 # 10000
0 0.5 80 0 1.67931   -15.275 0.063 # 10000
0 0.5 80 0 1.68207   -14.417 0.063 # 10000
0 0.5 80 0 1.68483   -13.553 0.063 # 10000
0 0.5 80 0 1.68759   -12.672 0.064 # 10000
0 0.5 80 0 1.69034   -11.775 0.064 # 10000
0 0.5 80 0 1.6931   -10.861 0.064 # 10000
0 0.5 80 0 1.69586   -9.945 0.065 # 10000
0 0.5 80 0 1.69862   -9.050 0.065 # 10000
0 0.5 80 0 1.70138   -8.128 0.066 # 10000
0 0.5 80 0 1.70414   -7.181 0.066 # 10000
0 0.5 80 0 1.7069   -6.229 0.066 # 10000
0 0.5 80 0 1.70966   -5.275 0.066 # 10000
0 0.5 80 0 1.71241   -4.300 0.067 # 10000
0 0.5 80 0 1.71517   -3.321 0.068 # 10000
0 0.5 80 0 1.71793   -2.336 0.068 # 10000
0 0.5 80 0 1.72069   -1.347 0.068 # 10000
0 0.5 80 0 1.72345   -0.374 0.069 # 10000
0 0.5 80 0 1.72621   0.633 0.070 # 10000
0 0.5 80 0 1.72897   1.671 0.070 # 10000
0 0.5 80 0 1.73172   2.697 0.071 # 10000
0 0.5 80 0 1.73448   3.737 0.072 # 10000
0 0.5 80 0 1.73724   4.788 0.073 # 10000
0 0.5 80 0 1.74   5.837 0.073 # 10000
0 0.5 90 0 1.66   -23.334 0.065 # 10000
0 0.5 90 0 1.66276   -22.416 0.065 # 10000
0 0.5 90 0 1.66552   -21.481 0.065 # 10000
0 0.5 90 0 1.66828   -20.536 0.066 # 10000
0 0.5 90 0 1.67103   -19.583 0.066 # 10000
0 0.5 90 0 1.67379   -18.629 0.066 # 10000
0 0.5 90 0 1.67655   -17.669 0.067 # 10000
0 0.5 90 0 1.67931   -16.685 0.067 # 10000
0 0.5 90 0 1.68207   -15.703 0.067 # 10000
0 0.5 90 0 1.68483   -14.689 0.068 # 10000
0 0.5 90 0 1.68759   -13.688 0.068 # 10000
0 0.5 90 0 1.69034   -12.684 0.068 # 10000
0 0.5 90 0 1.6931   -11.668 0.068 # 10000
0 0.5 90 0 1.69586   -10.652 0.069 # 10000
0 0.5 90 0 1.69862   -9.598 0.069 # 10000
0 0.5 90 0 1.70138   -8.531 0.070 # 10000
0 0.5 90 0 1.70414   -7.475 0.070 # 10000
0 0.5 90 0 1.7069   -6.401 0.070 # 10000
0 0.5 90 0 1.70966   -5.315 0.070 # 10000
0 0.5 90 0 1.71241   -4.224 0.071 # 10000
0 0.5 90 0 1.71517   -3.141 0.071 # 10000
0 0.5 90 0 1.71793   -2.051 0.072 # 10000
0 0.5 90 0 1.72069   -0.917 0.073 # 10000
0 0.5 90 0 1.72345   0.250 0.073 # 10000
0 0.5 90 0 1.72621   1.414 0.074 # 10000
0 0.5 90 0 1.72897   2.582 0.074 # 10000
0 0.5 90 0 1.73172   3.765 0.075 # 10000
0 0.5 90 0 1.73448   4.974 0.076 # 10000
0 0.5 90 0 1.73724   6.175 0.076 # 10000
0 0.5 90 0 1.74   7.384 0.076 # 10000
0 0.5 100 0 1.66   -25.472 0.066 # 10000
0 0.5 100 0 1.66276   -24.441 0.067 # 10000
0 0.5 100 0 1.66552   -23.407 0.067 # 10000
0 0.5 100 0 1.66828   -22.336 0.067 # 10000
0 0.5 100 0 1.67103   -21.265 0.068 # 10000
0 0.5 100 0 1.67379   -20.210 0.068 # 10000
0 0.5 100 0 1.67655   -19.104 0.068 # 10000
0 0.5 100 0 1.67931   -17.996 0.069 # 10000
0 0.5 100 0 1.68207   -16.896 0.069 # 10000
0 0.5 100 0 1.68483   -15.807 0.069 # 10000
0 0.5 100 0 1.68759   -14.671 0.070 # 10000
0 0.5 100 0 1.69034   -13.539 0.070 # 10000
0 0.5 100 0 1.6931   -12.410 0.070 # 10000
0 0.5 100 0 1.69586   -11.225 0.071 # 10000
0 0.5 100 0 1.69862   -10.025 0.071 # 10000
0 0.5 100 0 1.70138   -8.830 0.071 # 10000
0 0.5 100 0 1.70414   -7.675 0.072 # 10000
0 0.5 100 0 1.7069   -6.450 0.072 # 10000
0 0.5 100 0 1.70966   -5.213 0.073 # 10000
0 0.5 100 0 1.71241   -3.985 0.073 # 10000
0 0.5 100 0 1.71517   -2.759 0.073 # 10000
0 0.5 100 0 1.71793   -1.463 0.074 # 10000
0 0.5 100 0 1.72069   -0.173 0.075 # 10000
0 0.5 100 0 1.72345   1.124 0.075 # 10000
0 0.5 100 0 1.72621   2.390 0.076 # 10000
0 0.5 100 0 1.72897   3.721 0.076 # 10000
0 0.5 100 0 1.73172   5.046 0.077 # 10000
0 0.5 100 0 1.73448   6.388 0.078 # 10000
0 0.5 100 0 1.73724   7.681 0.078 # 10000
0 0.5 100 0 1.74   9.072 0.079 # 10000
0 0.5 110 0 1.66   -27.645 0.069 # 10000
0 0.5 110 0 1.66276   -26.489 0.070 # 10000
0 0.5 110 0 1.66552   -25.373 0.070 # 10000
0 0.5 110 0 1.66828   -24.200 0.070 # 10000
0 0.5 110 0 1.67103   -23.028 0.070 # 10000
0 0.5 110 0 1.67379   -21.872 0.070 # 10000
0 0.5 110 0 1.67655   -20.651 0.071 # 10000
0 0.5 110 0 1.67931   -19.441 0.071 # 10000
0 0.5 110 0 1.68207   -18.210 0.071 # 10000
0 0.5 110 0 1.68483   -16.960 0.072 # 10000
0 0.5 110 0 1.68759   -15.709 0.072 # 10000
0 0.5 110 0 1.69034   -14.457 0.073 # 10000
0 0.5 110 0 1.6931   -13.172 0.073 # 10000
0 0.5 110 0 1.69586   -11.863 0.073 # 10000
0 0.5 110 0 1.69862   -10.570 0.074 # 10000
0 0.5 110 0 1.70138   -9.252 0.075 # 10000
0 0.5 110 0 1.70414   -7.904 0.075 # 10000
0 0.5 110 0 1.7069   -6.564 0.076 # 10000
0 0.5 110 0 1.70966   -5.187 0.076 # 10000
0 0.5 110 0 1.71241   -3.800 0.077 # 10000
0 0.5 110 0 1.71517   -2.419 0.077 # 10000
0 0.5 110 0 1.71793   -1.059 0.077 # 10000
0 0.5 110 0 1.72069   0.383 0.078 # 10000
0 0.5 110 0 1.72345   1.789 0.078 # 10000
0 0.5 110 0 1.72621   3.273 0.080 # 10000
0 0.5 110 0 1.72897   4.720 0.080 # 10000
0 0.5 110 0 1.73172   6.180 0.081 # 10000
0 0.5 110 0 1.73448   7.679 0.082 # 10000
0 0.5 110 0 1.73724   9.183 0.082 # 10000
0 0.5 110 0 1.74   10.725 0.083 # 10000
0 0.5 120 0 1.66   -29.921 0.071 # 10000
0 0.5 120 0 1.66276   -28.651 0.072 # 10000
0 0.5 120 0 1.66552   -27.361 0.072 # 10000
0 0.5 120 0 1.66828   -26.090 0.072 # 10000
0 0.5 120 0 1.67103   -24.804 0.072 # 10000
0 0.5 120 0 1.67379   -23.495 0.073 # 10000
0 0.5 120 0 1.67655   -22.216 0.073 # 10000
0 0.5 120 0 1.67931   -20.846 0.073 # 10000
0 0.5 120 0 1.68207   -19.494 0.074 # 10000
0 0.5 120 0 1.68483   -18.143 0.074 # 10000
0 0.5 120 0 1.68759   -16.786 0.074 # 10000
0 0.5 120 0 1.69034   -15.401 0.075 # 10000
0 0.5 120 0 1.6931   -13.952 0.076 # 10000
0 0.5 120 0 1.69586   -12.556 0.076 # 10000
0 0.5 120 0 1.69862   -11.144 0.076 # 10000
0 0.5 120 0 1.70138   -9.691 0.077 # 10000
0 0.5 120 0 1.70414   -8.217 0.078 # 10000
0 0.5 120 0 1.7069   -6.760 0.078 # 10000
0 0.5 120 0 1.70966   -5.253 0.078 # 10000
0 0.5 120 0 1.71241   -3.727 0.079 # 10000
0 0.5 120 0 1.71517   -2.193 0.079 # 10000
0 0.5 120 0 1.71793   -0.614 0.080 # 10000
0 0.5 120 0 1.72069   0.953 0.081 # 10000
0 0.5 120 0 1.72345   2.487 0.081 # 10000
0 0.5 120 0 1.72621   4.079 0.082 # 10000
0 0.5 120 0 1.72897   5.660 0.083 # 10000
0 0.5 120 0 1.73172   7.297 0.084 # 10000
0 0.5 120 0 1.73448   8.941 0.084 # 10000
0 0.5 120 0 1.73724   10.642 0.084 # 10000
0 0.5 120 0 1.74   12.387 0.086 # 10000
0 0.5 130 0 1.66   -32.057 0.074 # 10000
0 0.5 130 0 1.66276   -30.695 0.074 # 10000
0 0.5 130 0 1.66552   -29.329 0.074 # 10000
0 0.5 130 0 1.66828   -27.926 0.074 # 10000
0 0.5 130 0 1.67103   -26.506 0.075 # 10000
0 0.5 130 0 1.67379   -25.102 0.075 # 10000
0 0.5 130 0 1.67655   -23.657 0.075 # 10000
0 0.5 130 0 1.67931   -22.198 0.076 # 10000
0 0.5 130 0 1.68207   -20.704 0.076 # 10000
0 0.5 130 0 1.68483   -19.218 0.077 # 10000
0 0.5 130 0 1.68759   -17.738 0.077 # 10000
0 0.5 130 0 1.69034   -16.234 0.077 # 10000
0 0.5 130 0 1.6931   -14.678 0.078 # 10000
0 0.5 130 0 1.69586   -13.114 0.078 # 10000
0 0.5 130 0 1.69862   -11.550 0.079 # 10000
0 0.5 130 0 1.70138   -10.001 0.079 # 10000
0 0.5 130 0 1.70414   -8.386 0.080 # 10000
0 0.5 130 0 1.7069   -6.779 0.080 # 10000
0 0.5 130 0 1.70966   -5.115 0.081 # 10000
0 0.5 130 0 1.71241   -3.418 0.081 # 10000
0 0.5 130 0 1.71517   -1.775 0.081 # 10000
0 0.5 130 0 1.71793   -0.006 0.082 # 10000
0 0.5 130 0 1.72069   1.706 0.083 # 10000
0 0.5 130 0 1.72345   3.480 0.084 # 10000
0 0.5 130 0 1.72621   5.278 0.085 # 10000
0 0.5 130 0 1.72897   7.061 0.086 # 10000
0 0.5 130 0 1.73172   8.912 0.087 # 10000
0 0.5 130 0 1.73448   10.791 0.088 # 10000
0 0.5 130 0 1.73724   12.670 0.088 # 10000
0 0.5 130 0 1.74   14.625 0.090 # 10000


==> anc/disorder_fit_vertical/gnuscript_gamma02_alpha035pi <==
# gnuscript ln(G) vs disorder strength at alpha = 0.35pi, gamma = 0.2

b1 = 1.8
f00 = 1.4
xc = 1.5
v = 1

set xrange [1.472:1.535]
set yrange [-17:20]
set size square
set key left
set pointsize 0.8

set style line 1\
	linecolor rgb 'black' \
	linetype 1 linewidth 2 \
	pointtype 8 pointsize 0

# a good fit
# f(x, l) = f00 + (b1 * (x - xc))  * (l ** (1/v))
# fit [x = 1.473:1.534] [l = 110:160] f(x, l) 'scaling_fit_disorder_ver_pbc_gamma02_alpha035pi.txt' \

# another good fit
#f(x, l) = f00 + (b1 * (x - xc))  * (l ** (1/v))
#fit [x = 1.483:1.525] [l = 80:160] f(x, l) 'scaling_fit_disorder_ver_pbc_gamma02_alpha035pi.txt' \

f(x, l) = f00 + (b1 * (x - xc))  * (l ** (1/v))
fit [x = 1.473:1.534] [l = 110:160] f(x, l) 'scaling_fit_disorder_ver_pbc_gamma02_alpha035pi.txt' \
using 5:3:6:7 via b1, f00, xc, v
plot 'scaling_fit_disorder_ver_pbc_gamma02_alpha035pi.txt' \
using ($5):($3<119 & $3>109 ? $6:1/0):7 with yerrorbars title "110" pointtype 1 linewidth 2.5, \
	 '' using ($5):($3<129 & $3>119 ? $6:1/0):7 with yerrorbars title "120" pointtype 2 linewidth 2.5, \
	 '' using ($5):($3<139 & $3>129 ? $6:1/0):7 with yerrorbars title "130" pointtype 3 linewidth 2.5, \
	 '' using ($5):($3<149 & $3>139 ? $6:1/0):7 with yerrorbars title "140" pointtype 4 linewidth 2.5, \
	 '' using ($5):($3<159 & $3>149 ? $6:1/0):7 with yerrorbars title "150" pointtype 5 linewidth 2.5, \
	 '' using ($5):($3<169 & $3>159 ? $6:1/0):7 with yerrorbars title "160" pointtype 6 linewidth 2.5, \
for [l = 11:16] f(x, 10* l) with linespoints linestyle 1 notitle 

set xlabel 'W'
set ylabel 'lnG'



==> anc/disorder_fit_vertical/gnuscript_gamma02_alpha035pi_m_4n <==
# gnuscript ln(G) vs disorder strength at alpha = 0.35pi, gamma = 0.2

b1 = 11
f00 = -9
xc = 1.5
v = 1.0
set xrange [1.467:1.562]

set size square
set key left
set pointsize 1

set style line 1\
	linecolor rgb 'black' \
	linetype 1 linewidth 2 \
	pointtype 8 pointsize 0

# a good fit
# f(x, l) = f00 + (b1 * (x - xc) + b2 * (x - xc) ** 2)  * (l ** (1/v))
# fit [x = 1.46:1.553] [l = 90:160]

# another good fit
# f(x, l) = f00 + (b1 * (x - xc))  * (l ** (1/v)) + (b2 * (x - xc)**2)  * (l ** (2/v))
# fit [x = 1.46:1.553] [l = 90:160]

f(x, l) = f00 + (b1 * (x - xc))  * (l ** (1/v)) + (b2 * (x - xc)**2)  * (l ** (2/v))
fit [x = 1.46:1.553] [l = 90:160] f(x, l) 'scaling_fit_disorder_ver_pbc_gamma02_alpha035pi_m_4n.txt' \
using 6:3:7:8 via b1, b2, f00, xc, v
plot 'scaling_fit_disorder_ver_pbc_gamma02_alpha035pi_m_4n.txt' \
using ($6>1 & $6<2? $6:1/0):($3<99 & $3>89 ? $7:1/0):8 with yerrorbars title "90" pointtype 3 linewidth 2.5, \
	 '' using ($6>1 & $6<2? $6:1/0):($3<109 & $3>99 ? $7:1/0):8 with yerrorbars title "100" pointtype 4 linewidth 2.5, \
	 '' using ($6>1 & $6<2? $6:1/0):($3<119 & $3>109 ? $7:1/0):8 with yerrorbars title "110" pointtype 5 linewidth 2.5, \
	 '' using ($6>1 & $6<2? $6:1/0):($3<129 & $3>119 ? $7:1/0):8 with yerrorbars title "120" pointtype 6 linewidth 2.5, \
	 '' using ($6>1 & $6<2? $6:1/0):($3<139 & $3>129 ? $7:1/0):8 with yerrorbars title "130" pointtype 7 linewidth 2.5, \
	 '' using ($6>1 & $6<2? $6:1/0):($3<149 & $3>139 ? $7:1/0):8 with yerrorbars title "140" pointtype 5 linewidth 2.5, \
	 '' using ($6>1 & $6<2? $6:1/0):($3<159 & $3>149 ? $7:1/0):8 with yerrorbars title "150" pointtype 6 linewidth 2.5, \
	 '' using ($6>1 & $6<2? $6:1/0):($3<169 & $3>159 ? $7:1/0):8 with yerrorbars title "160" pointtype 7 linewidth 2.5, \
for [l = 9:16] f(x, 10* l) with linespoints linestyle 1 notitle

set xlabel 'W'
set ylabel 'lnG'



==> anc/disorder_fit_vertical/gnuscript_gamma05_alpha04pi <==
# gnuscript ln(G) vs disorder strength at alpha = 0.4pi, gamma = 0.5

f00 = 4.7
xc = 1.455
v = 1.0
b1 = 1.0
b2 = 0.05

set xrange [1.411:1.501]
set yrange [-13:25]

set size square
set key left
set pointsize 1
set style line 1\
	linecolor rgb 'black' \
	linetype 1 linewidth 2 \
	pointtype 8 pointsize 0



# a good fit
# fit [x = 1.436:1.478] [l = 110:160] f(x, l) 'scaling_fit_disorder_ver_pbc_gamma05_alpha04pi.txt' \
# using 5:3:6:7 via b1, b2, f00, xc, v

# another good fit
# fit [x = 1.412:1.5] [l = 110:160] f(x, l) 'scaling_fit_disorder_ver_pbc_gamma05_alpha04pi.txt' \
# using 5:3:6:7 via b1, b2, f00, xc, v

f(x, l) = f00 + (b1 * (x - xc) + b2 * (x - xc) ** 2)  * (l ** (1/v))
fit [x = 1.436:1.478] [l = 110:160] f(x, l) 'scaling_fit_disorder_ver_pbc_gamma05_alpha04pi.txt' \
using 5:3:6:7 via b1, b2, f00, xc, v
plot 'scaling_fit_disorder_ver_pbc_gamma05_alpha04pi.txt' \
using ($5):($3 == 110 ? $6 : 1/0):($7) with yerrorbars title "110" pointtype 1 linewidth 1.5, \
	 '' using ($5):($3 == 120 ? $6 : 1/0):($7) with yerrorbars title "120" pointtype 2 linewidth 1.5, \
	 '' using ($5):($3 == 130 ? $6 : 1/0):($7) with yerrorbars title "130" pointtype 3 linewidth 1.5, \
	 '' using ($5):($3 == 140 ? $6 : 1/0):($7) with yerrorbars title "140" pointtype 4 linewidth 1.5, \
	 '' using ($5):($3 == 150 ? $6 : 1/0):($7) with yerrorbars title "150" pointtype 5 linewidth 1.5, \
	 '' using ($5):($3 == 160 ? $6 : 1/0):($7) with yerrorbars title "160" pointtype 6 linewidth 1.5, \
for [l = 11:16] f(x, 10* l) with linespoints linestyle 1 notitle 

set xlabel 'W'
set ylabel 'lnG'



==> anc/disorder_fit_vertical/gnuscript_gamma05_alpha05pi <==
# gnuscript ln(G) vs disorder strength at alpha = 0.5pi, gamma = 0.5

b1 = 2.25
f00 = 4.8
xc = 1.58
v = 1.0
set xrange [1.559:1.608]
set yrange [-5:14]
set size square
set key left
set pointsize 0.8

set style line 1\
	linecolor rgb 'black' \
	linetype 1 linewidth 2 \
	pointtype 8 pointsize 0


# a good fit
# f(x, l) = f00 + (b1 * (x - xc))  * (l ** (1/v))
# fit [x = 1.555:1.612] [l = 110:160] f(x, l) 'scaling_fit_disorder_ver_pbc_gamma05_alpha05pi.txt' \

# another good fit
# f(x, l) = f00 + (b1 * (x - xc))  * (l ** (1/v))
# fit [x = 1.559:1.608] [l = 90:160] f(x, l) 'scaling_fit_disorder_ver_pbc_gamma05_alpha05pi.txt' \

f(x, l) = f00 + (b1 * (x - xc))  * (l ** (1/v))
fit [x = 1.559:1.608] [l = 90:160] f(x, l) 'scaling_fit_disorder_ver_pbc_gamma05_alpha05pi.txt' \
using 5:3:6:7 via b1, f00, xc, v
plot 'scaling_fit_disorder_ver_pbc_gamma05_alpha05pi.txt' \
using ($5>1.52 & $5<1.65? $5:1/0):($3<99 & $3>89 ? $6:1/0):7 with yerrorbars title "90" pointtype 1 linewidth 2.5, \
	 '' using ($5>1.52 & $5<1.65? $5:1/0):($3<109 & $3>99 ? $6:1/0):7 with yerrorbars title "100" pointtype 2 linewidth 2.5, \
	 '' using ($5>1.52 & $5<1.65? $5:1/0):($3<119 & $3>109 ? $6:1/0):7 with yerrorbars title "110" pointtype 3 linewidth 2.5, \
	 '' using ($5>1.52 & $5<1.65? $5:1/0):($3<129 & $3>119 ? $6:1/0):7 with yerrorbars title "120" pointtype 4 linewidth 2.5, \
	 '' using ($5>1.52 & $5<1.65? $5:1/0):($3<139 & $3>129 ? $6:1/0):7 with yerrorbars title "130" pointtype 5 linewidth 2.5, \
	 '' using ($5>1.52 & $5<1.65? $5:1/0):($3<149 & $3>139 ? $6:1/0):7 with yerrorbars title "140" pointtype 6 linewidth 2.5, \
	 '' using ($5>1.52 & $5<1.65? $5:1/0):($3<159 & $3>149 ? $6:1/0):7 with yerrorbars title "150" pointtype 7 linewidth 2.5, \
	 '' using ($5>1.52 & $5<1.65? $5:1/0):($3<169 & $3>159 ? $6:1/0):7 with yerrorbars title "160" pointtype 8 linewidth 2.5, \
for [l = 9:16] f(x, 10* l) with linespoints linestyle 1 notitle 

set xlabel 'W'
set ylabel 'lnG'



==> anc/disorder_fit_vertical/gnuscript_gamma05_alpha05pi_m_4n <==
# gnuscript ln(G) vs disorder strength at alpha = 0.5pi, gamma = 0.5

b1 = 9
f00 = 1
xc = 1.59
v = 1.0
set xrange [1.539:1.642]
###set yrange [-70:74]
set size square
set key left
set pointsize 1.25

set style line 1\
	linecolor rgb 'black' \
	linetype 1 linewidth 2 \
	pointtype 8 pointsize 0

# a good fit
# f(x, l) = f00 + (b1 * (x - xc))  * (l ** (1/v)) + (b2 * (x - xc) ** 2) * (l** (2/v))
# fit [x = 1.55:1.631] [l = 80:160]

# another good fit
# f(x, l) = f00 + (b1 * (x - xc) + b2* (x - xc)**2)  * (l ** (1/v))
# fit [x = 1.545:1.636] [l = 80:160]

f(x, l) = f00 + (b1 * (x - xc))  * (l ** (1/v)) + (b2 * (x - xc) ** 2) * (l** (2/v))
fit [x = 1.55:1.631] [l = 80:160] f(x, l) 'scaling_fit_disorder_ver_pbc_gamma05_alpha05pi_m_4n.txt' \
using 6:3:7:8 via b1, b2, f00, xc, v
plot 'scaling_fit_disorder_ver_pbc_gamma05_alpha05pi_m_4n.txt' \
using ($6>1 & $6<2? $6:1/0):($3<89 & $3>79 ? $7:1/0):8 with yerrorbars title "80" pointtype 5 linewidth 2.5, \
	 '' using ($6>1 & $6<2? $6:1/0):($3<99 & $3>89 ? $7:1/0):8 with yerrorbars title "90" pointtype 6 linewidth 2.5, \
	 '' using ($6>1 & $6<2? $6:1/0):($3<109 & $3>99 ? $7:1/0):8 with yerrorbars title "100" pointtype 7 linewidth 2.5, \
	 '' using ($6>1 & $6<2? $6:1/0):($3<119 & $3>109 ? $7:1/0):8 with yerrorbars title "110" pointtype 6 linewidth 2.5, \
	 '' using ($6>1 & $6<2? $6:1/0):($3<129 & $3>119 ? $7:1/0):8 with yerrorbars title "120" pointtype 6 linewidth 2.5, \
	 '' using ($6>1 & $6<2? $6:1/0):($3<139 & $3>129 ? $7:1/0):8 with yerrorbars title "130" pointtype 7 linewidth 2.5, \
	 '' using ($6>1 & $6<2? $6:1/0):($3<149 & $3>139 ? $7:1/0):8 with yerrorbars title "140" pointtype 6 linewidth 2.5, \
	 '' using ($6>1 & $6<2? $6:1/0):($3<159 & $3>149 ? $7:1/0):8 with yerrorbars title "150" pointtype 7 linewidth 2.5, \
	 '' using ($6>1 & $6<2? $6:1/0):($3<169 & $3>159 ? $7:1/0):8 with yerrorbars title "160" pointtype 7 linewidth 2.5, \
for [l = 8:16] f(x, 10* l) with linespoints linestyle 1 notitle 



==> anc/disorder_fit_vertical/scaling_fit_disorder_ver_pbc_gamma02_alpha035pi.txt <==
# Output of est 0123.4....a.. m:a
1.09956 0.2 60 1 1.45   -9.318 0.052 # 10000
1.09956 0.2 60 1 1.45345   -8.633 0.052 # 10000
1.09956 0.2 60 1 1.4569   -8.002 0.053 # 10000
1.09956 0.2 60 1 1.46034   -7.324 0.053 # 10000
1.09956 0.2 60 1 1.46379   -6.690 0.053 # 10000
1.09956 0.2 60 1 1.46724   -6.022 0.054 # 10000
1.09956 0.2 60 1 1.47069   -5.361 0.054 # 10000
1.09956 0.2 60 1 1.47414   -4.660 0.055 # 10000
1.09956 0.2 60 1 1.47759   -3.988 0.055 # 10000
1.09956 0.2 60 1 1.48103   -3.326 0.055 # 10000
1.09956 0.2 60 1 1.48448   -2.643 0.055 # 10000
1.09956 0.2 60 1 1.48793   -1.937 0.056 # 10000
1.09956 0.2 60 1 1.49138   -1.239 0.056 # 10000
1.09956 0.2 60 1 1.49483   -0.513 0.057 # 10000
1.09956 0.2 60 1 1.49828   0.195 0.057 # 10000
1.09956 0.2 60 1 1.50172   0.885 0.057 # 10000
1.09956 0.2 60 1 1.50517   1.607 0.057 # 10000
1.09956 0.2 60 1 1.50862   2.329 0.058 # 10000
1.09956 0.2 60 1 1.51207   3.045 0.058 # 10000
1.09956 0.2 60 1 1.51552   3.727 0.058 # 10000
1.09956 0.2 60 1 1.51897   4.415 0.058 # 10000
1.09956 0.2 60 1 1.52241   5.121 0.058 # 10000
1.09956 0.2 60 1 1.52586   5.811 0.058 # 10000
1.09956 0.2 60 1 1.52931   6.554 0.058 # 10000
1.09956 0.2 60 1 1.53276   7.237 0.058 # 10000
1.09956 0.2 60 1 1.53621   7.926 0.058 # 10000
1.09956 0.2 60 1 1.53966   8.578 0.058 # 10000
1.09956 0.2 60 1 1.5431   9.238 0.058 # 10000
1.09956 0.2 60 1 1.54655   9.871 0.057 # 10000
1.09956 0.2 60 1 1.55   10.500 0.057 # 10000
1.09956 0.2 70 1 1.45   -11.222 0.054 # 10000
1.09956 0.2 70 1 1.45345   -10.469 0.055 # 10000
1.09956 0.2 70 1 1.4569   -9.686 0.055 # 10000
1.09956 0.2 70 1 1.46034   -8.870 0.056 # 10000
1.09956 0.2 70 1 1.46379   -8.114 0.057 # 10000
1.09956 0.2 70 1 1.46724   -7.319 0.057 # 10000
1.09956 0.2 70 1 1.47069   -6.477 0.058 # 10000
1.09956 0.2 70 1 1.47414   -5.687 0.058 # 10000
1.09956 0.2 70 1 1.47759   -4.902 0.058 # 10000
1.09956 0.2 70 1 1.48103   -4.099 0.059 # 10000
1.09956 0.2 70 1 1.48448   -3.280 0.059 # 10000
1.09956 0.2 70 1 1.48793   -2.454 0.059 # 10000
1.09956 0.2 70 1 1.49138   -1.648 0.060 # 10000
1.09956 0.2 70 1 1.49483   -0.827 0.060 # 10000
1.09956 0.2 70 1 1.49828   -0.008 0.060 # 10000
1.09956 0.2 70 1 1.50172   0.812 0.061 # 10000
1.09956 0.2 70 1 1.50517   1.646 0.062 # 10000
1.09956 0.2 70 1 1.50862   2.492 0.062 # 10000
1.09956 0.2 70 1 1.51207   3.349 0.062 # 10000
1.09956 0.2 70 1 1.51552   4.185 0.062 # 10000
1.09956 0.2 70 1 1.51897   5.001 0.062 # 10000
1.09956 0.2 70 1 1.52241   5.848 0.062 # 10000
1.09956 0.2 70 1 1.52586   6.677 0.062 # 10000
1.09956 0.2 70 1 1.52931   7.541 0.062 # 10000
1.09956 0.2 70 1 1.53276   8.399 0.063 # 10000
1.09956 0.2 70 1 1.53621   9.209 0.063 # 10000
1.09956 0.2 70 1 1.53966   10.053 0.063 # 10000
1.09956 0.2 70 1 1.5431   10.837 0.063 # 10000
1.09956 0.2 70 1 1.54655   11.637 0.062 # 10000
1.09956 0.2 70 1 1.55   12.429 0.062 # 10000
1.09956 0.2 80 1 1.45   -13.084 0.058 # 10000
1.09956 0.2 80 1 1.45345   -12.187 0.058 # 10000
1.09956 0.2 80 1 1.4569   -11.284 0.058 # 10000
1.09956 0.2 80 1 1.46034   -10.386 0.059 # 10000
1.09956 0.2 80 1 1.46379   -9.474 0.059 # 10000
1.09956 0.2 80 1 1.46724   -8.577 0.060 # 10000
1.09956 0.2 80 1 1.47069   -7.651 0.060 # 10000
1.09956 0.2 80 1 1.47414   -6.687 0.061 # 10000
1.09956 0.2 80 1 1.47759   -5.732 0.062 # 10000
1.09956 0.2 80 1 1.48103   -4.802 0.062 # 10000
1.09956 0.2 80 1 1.48448   -3.844 0.062 # 10000
1.09956 0.2 80 1 1.48793   -2.878 0.063 # 10000
1.09956 0.2 80 1 1.49138   -1.972 0.063 # 10000
1.09956 0.2 80 1 1.49483   -0.994 0.063 # 10000
1.09956 0.2 80 1 1.49828   -0.049 0.064 # 10000
1.09956 0.2 80 1 1.50172   0.887 0.064 # 10000
1.09956 0.2 80 1 1.50517   1.845 0.064 # 10000
1.09956 0.2 80 1 1.50862   2.790 0.064 # 10000
1.09956 0.2 80 1 1.51207   3.766 0.064 # 10000
1.09956 0.2 80 1 1.51552   4.761 0.065 # 10000
1.09956 0.2 80 1 1.51897   5.791 0.066 # 10000
1.09956 0.2 80 1 1.52241   6.735 0.066 # 10000
1.09956 0.2 80 1 1.52586   7.718 0.066 # 10000
1.09956 0.2 80 1 1.52931   8.708 0.066 # 10000
1.09956 0.2 80 1 1.53276   9.691 0.066 # 10000
1.09956 0.2 80 1 1.53621   10.646 0.066 # 10000
1.09956 0.2 80 1 1.53966   11.611 0.066 # 10000
1.09956 0.2 80 1 1.5431   12.507 0.066 # 10000
1.09956 0.2 80 1 1.54655   13.483 0.066 # 10000
1.09956 0.2 80 1 1.55   14.380 0.065 # 10000
1.09956 0.2 90 1 1.45   -14.976 0.059 # 10000
1.09956 0.2 90 1 1.45345   -13.957 0.060 # 10000
1.09956 0.2 90 1 1.4569   -12.954 0.060 # 10000
1.09956 0.2 90 1 1.46034   -11.909 0.061 # 10000
1.09956 0.2 90 1 1.46379   -10.854 0.061 # 10000
1.09956 0.2 90 1 1.46724   -9.820 0.062 # 10000
1.09956 0.2 90 1 1.47069   -8.767 0.062 # 10000
1.09956 0.2 90 1 1.47414   -7.695 0.063 # 10000
1.09956 0.2 90 1 1.47759   -6.661 0.063 # 10000
1.09956 0.2 90 1 1.48103   -5.582 0.064 # 10000
1.09956 0.2 90 1 1.48448   -4.490 0.064 # 10000
1.09956 0.2 90 1 1.48793   -3.405 0.065 # 10000
1.09956 0.2 90 1 1.49138   -2.337 0.065 # 10000
1.09956 0.2 90 1 1.49483   -1.249 0.065 # 10000
1.09956 0.2 90 1 1.49828   -0.156 0.066 # 10000
1.09956 0.2 90 1 1.50172   0.923 0.066 # 10000
1.09956 0.2 90 1 1.50517   2.011 0.067 # 10000
1.09956 0.2 90 1 1.50862   3.129 0.067 # 10000
1.09956 0.2 90 1 1.51207   4.263 0.067 # 10000
1.09956 0.2 90 1 1.51552   5.369 0.068 # 10000
1.09956 0.2 90 1 1.51897   6.539 0.068 # 10000
1.09956 0.2 90 1 1.52241   7.638 0.069 # 10000
1.09956 0.2 90 1 1.52586   8.691 0.069 # 10000
1.09956 0.2 90 1 1.52931   9.826 0.069 # 10000
1.09956 0.2 90 1 1.53276   10.890 0.069 # 10000
1.09956 0.2 90 1 1.53621   11.917 0.068 # 10000
1.09956 0.2 90 1 1.53966   13.009 0.068 # 10000
1.09956 0.2 90 1 1.5431   14.103 0.068 # 10000
1.09956 0.2 90 1 1.54655   15.162 0.068 # 10000
1.09956 0.2 90 1 1.55   16.212 0.068 # 10000
1.09956 0.2 100 1 1.45   -16.870 0.062 # 10000
1.09956 0.2 100 1 1.45345   -15.726 0.063 # 10000
1.09956 0.2 100 1 1.4569   -14.568 0.064 # 10000
1.09956 0.2 100 1 1.46034   -13.407 0.064 # 10000
1.09956 0.2 100 1 1.46379   -12.233 0.065 # 10000
1.09956 0.2 100 1 1.46724   -11.072 0.065 # 10000
1.09956 0.2 100 1 1.47069   -9.845 0.066 # 10000
1.09956 0.2 100 1 1.47414   -8.631 0.067 # 10000
1.09956 0.2 100 1 1.47759   -7.475 0.067 # 10000
1.09956 0.2 100 1 1.48103   -6.281 0.067 # 10000
1.09956 0.2 100 1 1.48448   -5.065 0.068 # 10000
1.09956 0.2 100 1 1.48793   -3.880 0.068 # 10000
1.09956 0.2 100 1 1.49138   -2.641 0.069 # 10000
1.09956 0.2 100 1 1.49483   -1.421 0.069 # 10000
1.09956 0.2 100 1 1.49828   -0.206 0.070 # 10000
1.09956 0.2 100 1 1.50172   1.010 0.070 # 10000
1.09956 0.2 100 1 1.50517   2.205 0.070 # 10000
1.09956 0.2 100 1 1.50862   3.429 0.071 # 10000
1.09956 0.2 100 1 1.51207   4.681 0.071 # 10000
1.09956 0.2 100 1 1.51552   5.967 0.071 # 10000
1.09956 0.2 100 1 1.51897   7.191 0.071 # 10000
1.09956 0.2 100 1 1.52241   8.428 0.071 # 10000
1.09956 0.2 100 1 1.52586   9.642 0.071 # 10000
1.09956 0.2 100 1 1.52931   10.914 0.072 # 10000
1.09956 0.2 100 1 1.53276   12.162 0.072 # 10000
1.09956 0.2 100 1 1.53621   13.384 0.072 # 10000
1.09956 0.2 100 1 1.53966   14.641 0.072 # 10000
1.09956 0.2 100 1 1.5431   15.874 0.072 # 10000
1.09956 0.2 100 1 1.54655   17.102 0.072 # 10000
1.09956 0.2 100 1 1.55   18.270 0.072 # 10000
1.09956 0.2 110 1 1.45   -18.824 0.063 # 10000
1.09956 0.2 110 1 1.45345   -17.565 0.064 # 10000
1.09956 0.2 110 1 1.4569   -16.336 0.065 # 10000
1.09956 0.2 110 1 1.46034   -15.018 0.065 # 10000
1.09956 0.2 110 1 1.46379   -13.741 0.066 # 10000
1.09956 0.2 110 1 1.46724   -12.476 0.066 # 10000
1.09956 0.2 110 1 1.47069   -11.171 0.067 # 10000
1.09956 0.2 110 1 1.47414   -9.845 0.068 # 10000
1.09956 0.2 110 1 1.47759   -8.496 0.069 # 10000
1.09956 0.2 110 1 1.48103   -7.194 0.069 # 10000
1.09956 0.2 110 1 1.48448   -5.856 0.069 # 10000
1.09956 0.2 110 1 1.48793   -4.521 0.070 # 10000
1.09956 0.2 110 1 1.49138   -3.149 0.070 # 10000
1.09956 0.2 110 1 1.49483   -1.788 0.070 # 10000
1.09956 0.2 110 1 1.49828   -0.453 0.071 # 10000
1.09956 0.2 110 1 1.50172   0.923 0.071 # 10000
1.09956 0.2 110 1 1.50517   2.292 0.072 # 10000
1.09956 0.2 110 1 1.50862   3.667 0.072 # 10000
1.09956 0.2 110 1 1.51207   5.034 0.073 # 10000
1.09956 0.2 110 1 1.51552   6.430 0.073 # 10000
1.09956 0.2 110 1 1.51897   7.804 0.073 # 10000
1.09956 0.2 110 1 1.52241   9.211 0.073 # 10000
1.09956 0.2 110 1 1.52586   10.643 0.073 # 10000
1.09956 0.2 110 1 1.52931   11.986 0.074 # 10000
1.09956 0.2 110 1 1.53276   13.368 0.074 # 10000
1.09956 0.2 110 1 1.53621   14.782 0.074 # 10000
1.09956 0.2 110 1 1.53966   16.156 0.074 # 10000
1.09956 0.2 110 1 1.5431   17.485 0.074 # 10000
1.09956 0.2 110 1 1.54655   18.890 0.074 # 10000
1.09956 0.2 110 1 1.55   20.247 0.075 # 10000
1.09956 0.2 120 1 1.45   -20.749 0.065 # 10000
1.09956 0.2 120 1 1.45345   -19.397 0.065 # 10000
1.09956 0.2 120 1 1.4569   -18.010 0.066 # 10000
1.09956 0.2 120 1 1.46034   -16.635 0.066 # 10000
1.09956 0.2 120 1 1.46379   -15.205 0.067 # 10000
1.09956 0.2 120 1 1.46724   -13.790 0.068 # 10000
1.09956 0.2 120 1 1.47069   -12.420 0.068 # 10000
1.09956 0.2 120 1 1.47414   -10.984 0.069 # 10000
1.09956 0.2 120 1 1.47759   -9.544 0.069 # 10000
1.09956 0.2 120 1 1.48103   -8.091 0.070 # 10000
1.09956 0.2 120 1 1.48448   -6.615 0.070 # 10000
1.09956 0.2 120 1 1.48793   -5.135 0.071 # 10000
1.09956 0.2 120 1 1.49138   -3.584 0.072 # 10000
1.09956 0.2 120 1 1.49483   -2.148 0.072 # 10000
1.09956 0.2 120 1 1.49828   -0.663 0.072 # 10000
1.09956 0.2 120 1 1.50172   0.846 0.073 # 10000
1.09956 0.2 120 1 1.50517   2.374 0.073 # 10000
1.09956 0.2 120 1 1.50862   3.871 0.074 # 10000
1.09956 0.2 120 1 1.51207   5.365 0.073 # 10000
1.09956 0.2 120 1 1.51552   6.898 0.074 # 10000
1.09956 0.2 120 1 1.51897   8.378 0.075 # 10000
1.09956 0.2 120 1 1.52241   9.902 0.075 # 10000
1.09956 0.2 120 1 1.52586   11.406 0.076 # 10000
1.09956 0.2 120 1 1.52931   12.875 0.076 # 10000
1.09956 0.2 120 1 1.53276   14.437 0.076 # 10000
1.09956 0.2 120 1 1.53621   15.955 0.076 # 10000
1.09956 0.2 120 1 1.53966   17.442 0.077 # 10000
1.09956 0.2 120 1 1.5431   18.878 0.077 # 10000
1.09956 0.2 120 1 1.54655   20.368 0.077 # 10000
1.09956 0.2 120 1 1.55   21.842 0.077 # 10000
1.09956 0.2 130 1 1.45   -22.758 0.066 # 10000
1.09956 0.2 130 1 1.45345   -21.294 0.067 # 10000
1.09956 0.2 130 1 1.4569   -19.785 0.067 # 10000
1.09956 0.2 130 1 1.46034   -18.266 0.068 # 10000
1.09956 0.2 130 1 1.46379   -16.746 0.069 # 10000
1.09956 0.2 130 1 1.46724   -15.232 0.069 # 10000
1.09956 0.2 130 1 1.47069   -13.724 0.070 # 10000
1.09956 0.2 130 1 1.47414   -12.155 0.070 # 10000
1.09956 0.2 130 1 1.47759   -10.543 0.071 # 10000
1.09956 0.2 130 1 1.48103   -8.901 0.072 # 10000
1.09956 0.2 130 1 1.48448   -7.342 0.072 # 10000
1.09956 0.2 130 1 1.48793   -5.750 0.073 # 10000
1.09956 0.2 130 1 1.49138   -4.128 0.073 # 10000
1.09956 0.2 130 1 1.49483   -2.501 0.074 # 10000
1.09956 0.2 130 1 1.49828   -0.899 0.074 # 10000
1.09956 0.2 130 1 1.50172   0.728 0.074 # 10000
1.09956 0.2 130 1 1.50517   2.464 0.076 # 10000
1.09956 0.2 130 1 1.50862   4.056 0.076 # 10000
1.09956 0.2 130 1 1.51207   5.737 0.076 # 10000
1.09956 0.2 130 1 1.51552   7.363 0.076 # 10000
1.09956 0.2 130 1 1.51897   9.011 0.077 # 10000
1.09956 0.2 130 1 1.52241   10.684 0.078 # 10000
1.09956 0.2 130 1 1.52586   12.323 0.077 # 10000
1.09956 0.2 130 1 1.52931   14.007 0.078 # 10000
1.09956 0.2 130 1 1.53276   15.653 0.082 # 9000
1.09956 0.2 130 1 1.53621   17.323 0.079 # 10000
1.09956 0.2 130 1 1.53966   18.931 0.078 # 10000
1.09956 0.2 130 1 1.5431   20.539 0.078 # 10000
1.09956 0.2 130 1 1.54655   22.186 0.079 # 10000
1.09956 0.2 130 1 1.55   23.701 0.078 # 10000
1.09956 0.2 140 1 1.45   -24.670 0.069 # 10000
1.09956 0.2 140 1 1.45345   -23.082 0.069 # 10000
1.09956 0.2 140 1 1.4569   -21.460 0.070 # 10000
1.09956 0.2 140 1 1.46034   -19.782 0.071 # 10000
1.09956 0.2 140 1 1.46379   -18.158 0.071 # 10000
1.09956 0.2 140 1 1.46724   -16.499 0.072 # 10000
1.09956 0.2 140 1 1.47069   -14.830 0.072 # 10000
1.09956 0.2 140 1 1.47414   -13.081 0.073 # 10000
1.09956 0.2 140 1 1.47759   -11.403 0.074 # 10000
1.09956 0.2 140 1 1.48103   -9.648 0.074 # 10000
1.09956 0.2 140 1 1.48448   -7.970 0.075 # 10000
1.09956 0.2 140 1 1.48793   -6.237 0.075 # 10000
1.09956 0.2 140 1 1.49138   -4.493 0.075 # 10000
1.09956 0.2 140 1 1.49483   -2.716 0.075 # 10000
1.09956 0.2 140 1 1.49828   -0.920 0.077 # 10000
1.09956 0.2 140 1 1.50172   0.834 0.077 # 10000
1.09956 0.2 140 1 1.50517   2.588 0.078 # 10000
1.09956 0.2 140 1 1.50862   4.349 0.078 # 10000
1.09956 0.2 140 1 1.51207   6.091 0.079 # 10000
1.09956 0.2 140 1 1.51552   7.950 0.079 # 10000
1.09956 0.2 140 1 1.51897   9.724 0.080 # 10000
1.09956 0.2 140 1 1.52241   11.512 0.080 # 10000
1.09956 0.2 140 1 1.52586   13.300 0.080 # 10000
1.09956 0.2 140 1 1.52931   15.082 0.080 # 10000
1.09956 0.2 140 1 1.53276   16.832 0.080 # 10000
1.09956 0.2 140 1 1.53621   18.626 0.080 # 10000
1.09956 0.2 140 1 1.53966   20.405 0.081 # 10000
1.09956 0.2 140 1 1.5431   22.187 0.081 # 10000
1.09956 0.2 140 1 1.54655   23.985 0.081 # 10000
1.09956 0.2 140 1 1.55   25.662 0.081 # 10000
1.09956 0.2 150 1 1.45   -26.705 0.070 # 10000
1.09956 0.2 150 1 1.45345   -24.970 0.070 # 10000
1.09956 0.2 150 1 1.4569   -23.205 0.071 # 10000
1.09956 0.2 150 1 1.46034   -21.437 0.072 # 10000
1.09956 0.2 150 1 1.46379   -19.701 0.072 # 10000
1.09956 0.2 150 1 1.46724   -17.902 0.073 # 10000
1.09956 0.2 150 1 1.47069   -16.108 0.074 # 10000
1.09956 0.2 150 1 1.47414   -14.286 0.074 # 10000
1.09956 0.2 150 1 1.47759   -12.405 0.075 # 10000
1.09956 0.2 150 1 1.48103   -10.563 0.076 # 10000
1.09956 0.2 150 1 1.48448   -8.711 0.076 # 10000
1.09956 0.2 150 1 1.48793   -6.802 0.077 # 10000
1.09956 0.2 150 1 1.49138   -4.937 0.077 # 10000
1.09956 0.2 150 1 1.49483   -3.032 0.078 # 10000
1.09956 0.2 150 1 1.49828   -1.148 0.079 # 10000
1.09956 0.2 150 1 1.50172   0.734 0.079 # 10000
1.09956 0.2 150 1 1.50517   2.690 0.080 # 10000
1.09956 0.2 150 1 1.50862   4.609 0.080 # 10000
1.09956 0.2 150 1 1.51207   6.552 0.081 # 10000
1.09956 0.2 150 1 1.51552   8.479 0.080 # 10000
1.09956 0.2 150 1 1.51897   10.346 0.081 # 10000
1.09956 0.2 150 1 1.52241   12.274 0.081 # 10000
1.09956 0.2 150 1 1.52586   14.152 0.082 # 10000
1.09956 0.2 150 1 1.52931   16.135 0.082 # 10000
1.09956 0.2 150 1 1.53276   18.019 0.082 # 10000
1.09956 0.2 150 1 1.53621   19.910 0.082 # 10000
1.09956 0.2 150 1 1.53966   21.831 0.082 # 10000
1.09956 0.2 150 1 1.5431   23.766 0.083 # 10000
1.09956 0.2 150 1 1.54655   25.665 0.083 # 10000
1.09956 0.2 150 1 1.55   27.505 0.083 # 10000
1.09956 0.2 160 1 1.45   -28.686 0.072 # 10000
1.09956 0.2 160 1 1.45345   -26.823 0.072 # 10000
1.09956 0.2 160 1 1.4569   -24.934 0.073 # 10000
1.09956 0.2 160 1 1.46034   -23.036 0.074 # 10000
1.09956 0.2 160 1 1.46379   -21.180 0.075 # 10000
1.09956 0.2 160 1 1.46724   -19.285 0.075 # 10000
1.09956 0.2 160 1 1.47069   -17.346 0.076 # 10000
1.09956 0.2 160 1 1.47414   -15.378 0.077 # 10000
1.09956 0.2 160 1 1.47759   -13.394 0.077 # 10000
1.09956 0.2 160 1 1.48103   -11.403 0.078 # 10000
1.09956 0.2 160 1 1.48448   -9.430 0.078 # 10000
1.09956 0.2 160 1 1.48793   -7.454 0.079 # 10000
1.09956 0.2 160 1 1.49138   -5.451 0.079 # 10000
1.09956 0.2 160 1 1.49483   -3.440 0.080 # 10000
1.09956 0.2 160 1 1.49828   -1.437 0.080 # 10000
1.09956 0.2 160 1 1.50172   0.587 0.080 # 10000
1.09956 0.2 160 1 1.50517   2.665 0.081 # 10000
1.09956 0.2 160 1 1.50862   4.689 0.082 # 10000
1.09956 0.2 160 1 1.51207   6.726 0.082 # 10000
1.09956 0.2 160 1 1.51552   8.742 0.082 # 10000
1.09956 0.2 160 1 1.51897   10.813 0.083 # 10000
1.09956 0.2 160 1 1.52241   12.899 0.083 # 10000
1.09956 0.2 160 1 1.52586   14.994 0.084 # 10000
1.09956 0.2 160 1 1.52931   17.027 0.084 # 10000
1.09956 0.2 160 1 1.53276   19.096 0.084 # 10000
1.09956 0.2 160 1 1.53621   21.138 0.084 # 10000
1.09956 0.2 160 1 1.53966   23.250 0.085 # 10000
1.09956 0.2 160 1 1.5431   25.234 0.085 # 10000
1.09956 0.2 160 1 1.54655   27.203 0.085 # 10000
1.09956 0.2 160 1 1.55   29.287 0.084 # 10000


==> anc/disorder_fit_vertical/scaling_fit_disorder_ver_pbc_gamma02_alpha035pi_m_4n.txt <==
# Output of est 012345....a... m:a
1.09956 0.2 80 1 0 1.4   -122.50 0.24 # 2000
1.09956 0.2 80 1 0 1.4069   -116.42 0.24 # 2000
1.09956 0.2 80 1 0 1.41379   -109.95 0.24 # 2000
1.09956 0.2 80 1 0 1.42069   -103.39 0.24 # 2000
1.09956 0.2 80 1 0 1.42759   -96.64 0.25 # 2000
1.09956 0.2 80 1 0 1.43448   -89.74 0.25 # 2000
1.09956 0.2 80 1 0 1.44138   -82.64 0.26 # 2000
1.09956 0.2 80 1 0 1.44828   -75.40 0.26 # 2000
1.09956 0.2 80 1 0 1.45517   -68.26 0.26 # 2000
1.09956 0.2 80 1 0 1.46207   -60.61 0.27 # 2000
1.09956 0.2 80 1 0 1.46897   -53.06 0.28 # 2000
1.09956 0.2 80 1 0 1.47586   -45.16 0.28 # 2000
1.09956 0.2 80 1 0 1.48276   -37.27 0.29 # 2000
1.09956 0.2 80 1 0 1.48966   -29.21 0.29 # 2000
1.09956 0.2 80 1 0 1.49655   -21.47 0.30 # 2000
1.09956 0.2 80 1 0 1.50345   -13.30 0.30 # 2000
1.09956 0.2 80 1 0 1.51034   -5.30 0.31 # 2000
1.09956 0.2 80 1 0 1.51724   3.02 0.31 # 2000
1.09956 0.2 80 1 0 1.52414   11.10 0.32 # 2000
1.09956 0.2 80 1 0 1.53103   19.22 0.31 # 2000
1.09956 0.2 80 1 0 1.53793   27.42 0.32 # 2000
1.09956 0.2 80 1 0 1.54483   35.96 0.32 # 2000
1.09956 0.2 80 1 0 1.55172   43.94 0.32 # 2000
1.09956 0.2 80 1 0 1.55862   52.09 0.32 # 2000
1.09956 0.2 80 1 0 1.56552   59.74 0.32 # 2000
1.09956 0.2 80 1 0 1.57241   67.79 0.33 # 2000
1.09956 0.2 80 1 0 1.57931   75.10 0.31 # 2000
1.09956 0.2 80 1 0 1.58621   82.36 0.31 # 2000
1.09956 0.2 80 1 0 1.5931   88.87 0.30 # 2000
1.09956 0.2 80 1 0 1.6   95.43 0.29 # 2000
1.09956 0.2 90 1 0 1.4   -137.76 0.24 # 2000
1.09956 0.2 90 1 0 1.4069   -130.76 0.24 # 2000
1.09956 0.2 90 1 0 1.41379   -123.59 0.25 # 2000
1.09956 0.2 90 1 0 1.42069   -116.11 0.25 # 2000
1.09956 0.2 90 1 0 1.42759   -108.60 0.26 # 2000
1.09956 0.2 90 1 0 1.43448   -100.79 0.26 # 2000
1.09956 0.2 90 1 0 1.44138   -92.88 0.26 # 2000
1.09956 0.2 90 1 0 1.44828   -84.92 0.27 # 2000
1.09956 0.2 90 1 0 1.45517   -76.68 0.27 # 2000
1.09956 0.2 90 1 0 1.46207   -68.06 0.27 # 2000
1.09956 0.2 90 1 0 1.46897   -59.56 0.28 # 2000
1.09956 0.2 90 1 0 1.47586   -51.06 0.28 # 2000
1.09956 0.2 90 1 0 1.48276   -42.09 0.29 # 2000
1.09956 0.2 90 1 0 1.48966   -32.91 0.30 # 2000
1.09956 0.2 90 1 0 1.49655   -23.92 0.30 # 2000
1.09956 0.2 90 1 0 1.50345   -14.86 0.31 # 2000
1.09956 0.2 90 1 0 1.51034   -5.54 0.31 # 2000
1.09956 0.2 90 1 0 1.51724   3.83 0.31 # 2000
1.09956 0.2 90 1 0 1.52414   13.10 0.32 # 2000
1.09956 0.2 90 1 0 1.53103   22.70 0.32 # 2000
1.09956 0.2 90 1 0 1.53793   31.64 0.31 # 2000
1.09956 0.2 90 1 0 1.54483   40.86 0.32 # 2000
1.09956 0.2 90 1 0 1.55172   49.88 0.32 # 2000
1.09956 0.2 90 1 0 1.55862   58.98 0.32 # 2000
1.09956 0.2 90 1 0 1.56552   68.06 0.32 # 2000
1.09956 0.2 90 1 0 1.57241   77.26 0.32 # 2000
1.09956 0.2 90 1 0 1.57931   85.74 0.32 # 2000
1.09956 0.2 90 1 0 1.58621   93.80 0.32 # 2000
1.09956 0.2 90 1 0 1.5931   101.64 0.31 # 2000
1.09956 0.2 90 1 0 1.6   109.04 0.30 # 2000
1.09956 0.2 100 1 0 1.4   -153.32 0.25 # 2000
1.09956 0.2 100 1 0 1.4069   -145.48 0.25 # 2000
1.09956 0.2 100 1 0 1.41379   -137.44 0.25 # 2000
1.09956 0.2 100 1 0 1.42069   -129.07 0.26 # 2000
1.09956 0.2 100 1 0 1.42759   -120.65 0.26 # 2000
1.09956 0.2 100 1 0 1.43448   -111.80 0.27 # 2000
1.09956 0.2 100 1 0 1.44138   -103.09 0.28 # 2000
1.09956 0.2 100 1 0 1.44828   -94.01 0.28 # 2000
1.09956 0.2 100 1 0 1.45517   -84.89 0.29 # 2000
1.09956 0.2 100 1 0 1.46207   -75.53 0.30 # 2000
1.09956 0.2 100 1 0 1.46897   -65.91 0.29 # 2000
1.09956 0.2 100 1 0 1.47586   -55.88 0.30 # 2000
1.09956 0.2 100 1 0 1.48276   -45.97 0.30 # 2000
1.09956 0.2 100 1 0 1.48966   -35.65 0.31 # 2000
1.09956 0.2 100 1 0 1.49655   -25.62 0.32 # 2000
1.09956 0.2 100 1 0 1.50345   -15.52 0.32 # 2000
1.09956 0.2 100 1 0 1.51034   -5.22 0.32 # 2000
1.09956 0.2 100 1 0 1.51724   5.16 0.32 # 2000
1.09956 0.2 100 1 0 1.52414   15.33 0.33 # 2000
1.09956 0.2 100 1 0 1.53103   25.77 0.33 # 2000
1.09956 0.2 100 1 0 1.53793   36.48 0.33 # 2000
1.09956 0.2 100 1 0 1.54483   46.89 0.34 # 2000
1.09956 0.2 100 1 0 1.55172   57.43 0.34 # 2000
1.09956 0.2 100 1 0 1.55862   67.63 0.34 # 2000
1.09956 0.2 100 1 0 1.56552   77.34 0.33 # 2000
1.09956 0.2 100 1 0 1.57241   87.24 0.34 # 2000
1.09956 0.2 100 1 0 1.57931   96.77 0.34 # 2000
1.09956 0.2 100 1 0 1.58621   106.21 0.33 # 2000
1.09956 0.2 100 1 0 1.5931   115.07 0.32 # 2000
1.09956 0.2 100 1 0 1.6   123.21 0.31 # 2000
1.09956 0.2 110 1 0 1.4   -168.60 0.25 # 2000
1.09956 0.2 110 1 0 1.4069   -160.05 0.25 # 2000
1.09956 0.2 110 1 0 1.41379   -151.15 0.26 # 2000
1.09956 0.2 110 1 0 1.42069   -141.99 0.26 # 2000
1.09956 0.2 110 1 0 1.42759   -132.66 0.27 # 2000
1.09956 0.2 110 1 0 1.43448   -123.28 0.27 # 2000
1.09956 0.2 110 1 0 1.44138   -113.49 0.27 # 2000
1.09956 0.2 110 1 0 1.44828   -103.43 0.28 # 2000
1.09956 0.2 110 1 0 1.45517   -93.43 0.29 # 2000
1.09956 0.2 110 1 0 1.46207   -82.86 0.29 # 2000
1.09956 0.2 110 1 0 1.46897   -72.20 0.30 # 2000
1.09956 0.2 110 1 0 1.47586   -61.24 0.30 # 2000
1.09956 0.2 110 1 0 1.48276   -50.12 0.31 # 2000
1.09956 0.2 110 1 0 1.48966   -39.21 0.31 # 2000
1.09956 0.2 110 1 0 1.49655   -28.04 0.32 # 2000
1.09956 0.2 110 1 0 1.50345   -16.73 0.33 # 2000
1.09956 0.2 110 1 0 1.51034   -5.16 0.33 # 2000
1.09956 0.2 110 1 0 1.51724   6.61 0.34 # 2000
1.09956 0.2 110 1 0 1.52414   17.88 0.35 # 1800
1.09956 0.2 110 1 0 1.53103   29.12 0.34 # 2000
1.09956 0.2 110 1 0 1.53793   41.29 0.34 # 2000
1.09956 0.2 110 1 0 1.54483   52.67 0.35 # 2000
1.09956 0.2 110 1 0 1.55172   64.28 0.35 # 2000
1.09956 0.2 110 1 0 1.55862   75.68 0.37 # 1800
1.09956 0.2 110 1 0 1.56552   86.72 0.34 # 2000
1.09956 0.2 110 1 0 1.57241   98.13 0.34 # 2000
1.09956 0.2 110 1 0 1.57931   108.19 0.33 # 2000
1.09956 0.2 110 1 0 1.58621   118.67 0.33 # 2000
1.09956 0.2 110 1 0 1.5931   127.90 0.32 # 2000
1.09956 0.2 110 1 0 1.6   136.77 0.31 # 2000
1.09956 0.2 120 1 0 1.4   -183.54 0.27 # 2000
1.09956 0.2 120 1 0 1.4069   -173.95 0.28 # 2000
1.09956 0.2 120 1 0 1.41379   -164.10 0.28 # 2000
1.09956 0.2 120 1 0 1.42069   -154.14 0.28 # 2000
1.09956 0.2 120 1 0 1.42759   -143.84 0.28 # 2000
1.09956 0.2 120 1 0 1.43448   -133.50 0.29 # 2000
1.09956 0.2 120 1 0 1.44138   -123.00 0.29 # 2000
1.09956 0.2 120 1 0 1.44828   -111.97 0.30 # 2000
1.09956 0.2 120 1 0 1.45517   -100.84 0.31 # 2000
1.09956 0.2 120 1 0 1.46207   -89.32 0.31 # 2000
1.09956 0.2 120 1 0 1.46897   -77.95 0.32 # 2000
1.09956 0.2 120 1 0 1.47586   -66.02 0.32 # 2000
1.09956 0.2 120 1 0 1.48276   -54.21 0.32 # 2000
1.09956 0.2 120 1 0 1.48966   -42.14 0.33 # 2000
1.09956 0.2 120 1 0 1.49655   -29.49 0.34 # 2000
1.09956 0.2 120 1 0 1.50345   -17.04 0.35 # 2000
1.09956 0.2 120 1 0 1.51034   -4.57 0.35 # 2000
1.09956 0.2 120 1 0 1.51724   8.08 0.35 # 2000
1.09956 0.2 120 1 0 1.52414   20.63 0.37 # 2000
1.09956 0.2 120 1 0 1.53103   33.29 0.37 # 2000
1.09956 0.2 120 1 0 1.53793   45.90 0.37 # 2000
1.09956 0.2 120 1 0 1.54483   58.38 0.37 # 2000
1.09956 0.2 120 1 0 1.55172   71.01 0.37 # 2000
1.09956 0.2 120 1 0 1.55862   83.99 0.37 # 2000
1.09956 0.2 120 1 0 1.56552   95.87 0.36 # 2000
1.09956 0.2 120 1 0 1.57241   108.46 0.36 # 2000
1.09956 0.2 120 1 0 1.57931   119.98 0.36 # 2000
1.09956 0.2 120 1 0 1.58621   130.76 0.35 # 2000
1.09956 0.2 120 1 0 1.5931   141.39 0.34 # 2000
1.09956 0.2 120 1 0 1.6   151.51 0.32 # 2000
1.09956 0.2 130 1 0 1.4   -198.27 0.26 # 2000
1.09956 0.2 130 1 0 1.4069   -187.97 0.27 # 2000
1.09956 0.2 130 1 0 1.41379   -177.67 0.27 # 2000
1.09956 0.2 130 1 0 1.42069   -166.75 0.28 # 2000
1.09956 0.2 130 1 0 1.42759   -155.73 0.28 # 2000
1.09956 0.2 130 1 0 1.43448   -144.54 0.28 # 2000
1.09956 0.2 130 1 0 1.44138   -132.87 0.28 # 2000
1.09956 0.2 130 1 0 1.44828   -120.67 0.29 # 2000
1.09956 0.2 130 1 0 1.45517   -108.51 0.30 # 2000
1.09956 0.2 130 1 0 1.46207   -96.35 0.30 # 2000
1.09956 0.2 130 1 0 1.46897   -83.79 0.31 # 2000
1.09956 0.2 130 1 0 1.47586   -71.15 0.32 # 2000
1.09956 0.2 130 1 0 1.48276   -58.22 0.33 # 2000
1.09956 0.2 130 1 0 1.48966   -45.05 0.33 # 2000
1.09956 0.2 130 1 0 1.49655   -31.80 0.33 # 2000
1.09956 0.2 130 1 0 1.50345   -18.15 0.34 # 2000
1.09956 0.2 130 1 0 1.51034   -4.76 0.34 # 2000
1.09956 0.2 130 1 0 1.51724   9.43 0.36 # 2000
1.09956 0.2 130 1 0 1.52414   23.01 0.35 # 2000
1.09956 0.2 130 1 0 1.53103   36.62 0.35 # 2000
1.09956 0.2 130 1 0 1.53793   50.75 0.35 # 2000
1.09956 0.2 130 1 0 1.54483   64.59 0.36 # 2000
1.09956 0.2 130 1 0 1.55172   78.57 0.36 # 2000
1.09956 0.2 130 1 0 1.55862   91.99 0.37 # 2000
1.09956 0.2 130 1 0 1.56552   105.23 0.37 # 2000
1.09956 0.2 130 1 0 1.57241   118.54 0.37 # 2000
1.09956 0.2 130 1 0 1.57931   131.04 0.36 # 2000
1.09956 0.2 130 1 0 1.58621   143.13 0.36 # 2000
1.09956 0.2 130 1 0 1.5931   154.49 0.35 # 2000
1.09956 0.2 130 1 0 1.6   165.17 0.33 # 2000
1.09956 0.2 140 1 0 1.4   -213.56 0.28 # 2000
1.09956 0.2 140 1 0 1.4069   -202.30 0.28 # 2000
1.09956 0.2 140 1 0 1.41379   -190.84 0.29 # 2000
1.09956 0.2 140 1 0 1.42069   -179.26 0.29 # 2000
1.09956 0.2 140 1 0 1.42759   -167.34 0.29 # 2000
1.09956 0.2 140 1 0 1.43448   -154.99 0.29 # 2000
1.09956 0.2 140 1 0 1.44138   -142.41 0.30 # 2000
1.09956 0.2 140 1 0 1.44828   -129.41 0.31 # 2000
1.09956 0.2 140 1 0 1.45517   -116.29 0.32 # 2000
1.09956 0.2 140 1 0 1.46207   -103.22 0.32 # 2000
1.09956 0.2 140 1 0 1.46897   -89.38 0.32 # 2000
1.09956 0.2 140 1 0 1.47586   -75.68 0.33 # 2000
1.09956 0.2 140 1 0 1.48276   -61.29 0.34 # 2000
1.09956 0.2 140 1 0 1.48966   -47.11 0.34 # 2000
1.09956 0.2 140 1 0 1.49655   -32.93 0.34 # 2000
1.09956 0.2 140 1 0 1.50345   -18.60 0.35 # 2000
1.09956 0.2 140 1 0 1.51034   -3.83 0.36 # 2000
1.09956 0.2 140 1 0 1.51724   11.02 0.36 # 2000
1.09956 0.2 140 1 0 1.52414   26.13 0.37 # 2000
1.09956 0.2 140 1 0 1.53103   41.26 0.37 # 2000
1.09956 0.2 140 1 0 1.53793   56.37 0.36 # 2000
1.09956 0.2 140 1 0 1.54483   71.12 0.37 # 2000
1.09956 0.2 140 1 0 1.55172   86.11 0.37 # 2000
1.09956 0.2 140 1 0 1.55862   101.17 0.38 # 2000
1.09956 0.2 140 1 0 1.56552   114.98 0.38 # 2000
1.09956 0.2 140 1 0 1.57241   128.99 0.37 # 2000
1.09956 0.2 140 1 0 1.57931   142.50 0.36 # 2000
1.09956 0.2 140 1 0 1.58621   156.13 0.36 # 2000
1.09956 0.2 140 1 0 1.5931   168.16 0.35 # 2000
1.09956 0.2 140 1 0 1.6   179.76 0.33 # 2000
1.09956 0.2 150 1 0 1.4   -228.71 0.28 # 2000
1.09956 0.2 150 1 0 1.4069   -216.72 0.29 # 2000
1.09956 0.2 150 1 0 1.41379   -204.58 0.29 # 2000
1.09956 0.2 150 1 0 1.42069   -192.10 0.29 # 2000
1.09956 0.2 150 1 0 1.42759   -179.40 0.30 # 2000
1.09956 0.2 150 1 0 1.43448   -166.40 0.30 # 2000
1.09956 0.2 150 1 0 1.44138   -152.81 0.31 # 2000
1.09956 0.2 150 1 0 1.44828   -139.20 0.31 # 2000
1.09956 0.2 150 1 0 1.45517   -125.15 0.32 # 2000
1.09956 0.2 150 1 0 1.46207   -110.80 0.32 # 2000
1.09956 0.2 150 1 0 1.46897   -96.30 0.32 # 2000
1.09956 0.2 150 1 0 1.47586   -81.49 0.33 # 2000
1.09956 0.2 150 1 0 1.48276   -65.96 0.34 # 2000
1.09956 0.2 150 1 0 1.48966   -50.44 0.35 # 2000
1.09956 0.2 150 1 0 1.49655   -34.91 0.35 # 2000
1.09956 0.2 150 1 0 1.50345   -19.32 0.36 # 2000
1.09956 0.2 150 1 0 1.51034   -3.53 0.36 # 2000
1.09956 0.2 150 1 0 1.51724   12.52 0.37 # 2000
1.09956 0.2 150 1 0 1.52414   28.68 0.37 # 2000
1.09956 0.2 150 1 0 1.53103   44.76 0.38 # 2000
1.09956 0.2 150 1 0 1.53793   60.73 0.38 # 2000
1.09956 0.2 150 1 0 1.54483   76.85 0.38 # 2000
1.09956 0.2 150 1 0 1.55172   93.18 0.38 # 2000
1.09956 0.2 150 1 0 1.55862   108.29 0.39 # 2000
1.09956 0.2 150 1 0 1.56552   124.29 0.39 # 2000
1.09956 0.2 150 1 0 1.57241   139.11 0.38 # 2000
1.09956 0.2 150 1 0 1.57931   154.14 0.38 # 2000
1.09956 0.2 150 1 0 1.58621   168.46 0.37 # 2000
1.09956 0.2 150 1 0 1.5931   181.70 0.36 # 2000
1.09956 0.2 150 1 0 1.6   193.98 0.35 # 2000
1.09956 0.2 160 1 0 1.4   -243.80 0.28 # 2000
1.09956 0.2 160 1 0 1.4069   -230.98 0.29 # 2000
1.09956 0.2 160 1 0 1.41379   -218.14 0.31 # 1800
1.09956 0.2 160 1 0 1.42069   -204.52 0.30 # 2000
1.09956 0.2 160 1 0 1.42759   -190.94 0.30 # 2000
1.09956 0.2 160 1 0 1.43448   -176.87 0.31 # 2000
1.09956 0.2 160 1 0 1.44138   -162.60 0.32 # 2000
1.09956 0.2 160 1 0 1.44828   -147.91 0.32 # 2000
1.09956 0.2 160 1 0 1.45517   -132.89 0.33 # 2000
1.09956 0.2 160 1 0 1.46207   -117.37 0.33 # 2000
1.09956 0.2 160 1 0 1.46897   -101.70 0.34 # 2000
1.09956 0.2 160 1 0 1.47586   -85.82 0.34 # 2000
1.09956 0.2 160 1 0 1.48276   -69.64 0.35 # 2000
1.09956 0.2 160 1 0 1.48966   -53.40 0.35 # 2000
1.09956 0.2 160 1 0 1.49655   -36.63 0.36 # 2000
1.09956 0.2 160 1 0 1.50345   -19.86 0.36 # 2000
1.09956 0.2 160 1 0 1.51034   -2.82 0.37 # 2000
1.09956 0.2 160 1 0 1.51724   14.03 0.37 # 2000
1.09956 0.2 160 1 0 1.52414   31.74 0.38 # 2000
1.09956 0.2 160 1 0 1.53103   48.78 0.39 # 2000
1.09956 0.2 160 1 0 1.53793   65.93 0.39 # 2000
1.09956 0.2 160 1 0 1.54483   83.03 0.39 # 2000
1.09956 0.2 160 1 0 1.55172   100.10 0.39 # 2000
1.09956 0.2 160 1 0 1.55862   117.42 0.39 # 2000
1.09956 0.2 160 1 0 1.56552   133.83 0.39 # 2000
1.09956 0.2 160 1 0 1.57241   150.13 0.39 # 2000
1.09956 0.2 160 1 0 1.57931   165.87 0.39 # 2000
1.09956 0.2 160 1 0 1.58621   180.79 0.37 # 2000
1.09956 0.2 160 1 0 1.5931   195.16 0.36 # 2000
1.09956 0.2 160 1 0 1.6   208.26 0.35 # 2000


==> anc/disorder_fit_vertical/scaling_fit_disorder_ver_pbc_gamma05_alpha04pi.txt <==
# Output of est 0.123.4....a.. m:a
1.25664 0.5 20 1 1.4   0.481 0.028 # 9999
1.25664 0.5 20 1 1.40345   0.636 0.028 # 9999
1.25664 0.5 20 1 1.4069   0.791 0.028 # 9999
1.25664 0.5 20 1 1.41034   0.947 0.028 # 9999
1.25664 0.5 20 1 1.41379   1.103 0.028 # 9999
1.25664 0.5 20 1 1.41724   1.259 0.028 # 9999
1.25664 0.5 20 1 1.42069   1.415 0.028 # 9999
1.25664 0.5 20 1 1.42414   1.574 0.028 # 9999
1.25664 0.5 20 1 1.42759   1.733 0.028 # 9999
1.25664 0.5 20 1 1.43103   1.892 0.028 # 9999
1.25664 0.5 20 1 1.43448   2.050 0.028 # 9999
1.25664 0.5 20 1 1.43793   2.209 0.028 # 9999
1.25664 0.5 20 1 1.44138   2.370 0.029 # 9999
1.25664 0.5 20 1 1.44483   2.532 0.029 # 9999
1.25664 0.5 20 1 1.44828   2.695 0.029 # 9999
1.25664 0.5 20 1 1.45172   2.857 0.029 # 9999
1.25664 0.5 20 1 1.45517   3.021 0.029 # 9999
1.25664 0.5 20 1 1.45862   3.189 0.029 # 9999
1.25664 0.5 20 1 1.46207   3.352 0.029 # 9999
1.25664 0.5 20 1 1.46552   3.521 0.029 # 9999
1.25664 0.5 20 1 1.46897   3.689 0.029 # 9999
1.25664 0.5 20 1 1.47241   3.860 0.029 # 9999
1.25664 0.5 20 1 1.47586   4.033 0.029 # 9999
1.25664 0.5 20 1 1.47931   4.205 0.029 # 9999
1.25664 0.5 20 1 1.48276   4.378 0.030 # 9999
1.25664 0.5 20 1 1.48621   4.546 0.029 # 9999
1.25664 0.5 20 1 1.48966   4.722 0.030 # 9999
1.25664 0.5 20 1 1.4931   4.897 0.030 # 9999
1.25664 0.5 20 1 1.49655   5.074 0.030 # 9999
1.25664 0.5 20 1 1.5   5.257 0.030 # 9999
1.25664 0.5 30 1 1.4   -0.504 0.032 # 9999
1.25664 0.5 30 1 1.40345   -0.268 0.032 # 9999
1.25664 0.5 30 1 1.4069   -0.032 0.032 # 9999
1.25664 0.5 30 1 1.41034   0.207 0.032 # 9999
1.25664 0.5 30 1 1.41379   0.446 0.032 # 9999
1.25664 0.5 30 1 1.41724   0.684 0.032 # 9999
1.25664 0.5 30 1 1.42069   0.923 0.032 # 9999
1.25664 0.5 30 1 1.42414   1.165 0.032 # 9999
1.25664 0.5 30 1 1.42759   1.407 0.032 # 9999
1.25664 0.5 30 1 1.43103   1.651 0.032 # 9999
1.25664 0.5 30 1 1.43448   1.896 0.032 # 9999
1.25664 0.5 30 1 1.43793   2.140 0.032 # 9999
1.25664 0.5 30 1 1.44138   2.385 0.032 # 9999
1.25664 0.5 30 1 1.44483   2.633 0.033 # 9999
1.25664 0.5 30 1 1.44828   2.883 0.033 # 9999
1.25664 0.5 30 1 1.45172   3.137 0.033 # 9999
1.25664 0.5 30 1 1.45517   3.386 0.033 # 9999
1.25664 0.5 30 1 1.45862   3.643 0.033 # 9999
1.25664 0.5 30 1 1.46207   3.897 0.033 # 9999
1.25664 0.5 30 1 1.46552   4.157 0.033 # 9999
1.25664 0.5 30 1 1.46897   4.419 0.033 # 9999
1.25664 0.5 30 1 1.47241   4.680 0.033 # 9999
1.25664 0.5 30 1 1.47586   4.940 0.033 # 9999
1.25664 0.5 30 1 1.47931   5.204 0.034 # 9999
1.25664 0.5 30 1 1.48276   5.468 0.034 # 9999
1.25664 0.5 30 1 1.48621   5.737 0.034 # 9999
1.25664 0.5 30 1 1.48966   6.011 0.034 # 9999
1.25664 0.5 30 1 1.4931   6.289 0.034 # 9999
1.25664 0.5 30 1 1.49655   6.565 0.034 # 9999
1.25664 0.5 30 1 1.5   6.839 0.034 # 9999
1.25664 0.5 40 1 1.4   -1.542 0.035 # 9999
1.25664 0.5 40 1 1.40345   -1.224 0.035 # 9999
1.25664 0.5 40 1 1.4069   -0.905 0.035 # 9999
1.25664 0.5 40 1 1.41034   -0.585 0.035 # 9999
1.25664 0.5 40 1 1.41379   -0.264 0.035 # 9999
1.25664 0.5 40 1 1.41724   0.059 0.035 # 9999
1.25664 0.5 40 1 1.42069   0.384 0.035 # 9999
1.25664 0.5 40 1 1.42414   0.711 0.035 # 9999
1.25664 0.5 40 1 1.42759   1.038 0.035 # 9999
1.25664 0.5 40 1 1.43103   1.365 0.035 # 9999
1.25664 0.5 40 1 1.43448   1.695 0.035 # 9999
1.25664 0.5 40 1 1.43793   2.030 0.035 # 9999
1.25664 0.5 40 1 1.44138   2.364 0.035 # 9999
1.25664 0.5 40 1 1.44483   2.707 0.035 # 9999
1.25664 0.5 40 1 1.44828   3.048 0.035 # 9999
1.25664 0.5 40 1 1.45172   3.388 0.035 # 9999
1.25664 0.5 40 1 1.45517   3.729 0.036 # 9999
1.25664 0.5 40 1 1.45862   4.074 0.036 # 9999
1.25664 0.5 40 1 1.46207   4.420 0.036 # 9999
1.25664 0.5 40 1 1.46552   4.775 0.036 # 9999
1.25664 0.5 40 1 1.46897   5.124 0.036 # 9999
1.25664 0.5 40 1 1.47241   5.490 0.036 # 9999
1.25664 0.5 40 1 1.47586   5.846 0.036 # 9999
1.25664 0.5 40 1 1.47931   6.211 0.036 # 9999
1.25664 0.5 40 1 1.48276   6.567 0.037 # 9999
1.25664 0.5 40 1 1.48621   6.933 0.037 # 9999
1.25664 0.5 40 1 1.48966   7.299 0.037 # 9999
1.25664 0.5 40 1 1.4931   7.671 0.037 # 9999
1.25664 0.5 40 1 1.49655   8.033 0.037 # 9999
1.25664 0.5 40 1 1.5   8.404 0.037 # 9999
1.25664 0.5 50 1 1.4   -2.755 0.038 # 9999
1.25664 0.5 50 1 1.40345   -2.354 0.038 # 9999
1.25664 0.5 50 1 1.4069   -1.954 0.038 # 9999
1.25664 0.5 50 1 1.41034   -1.552 0.038 # 9999
1.25664 0.5 50 1 1.41379   -1.147 0.038 # 9999
1.25664 0.5 50 1 1.41724   -0.744 0.038 # 9999
1.25664 0.5 50 1 1.42069   -0.336 0.038 # 9999
1.25664 0.5 50 1 1.42414   0.073 0.038 # 9999
1.25664 0.5 50 1 1.42759   0.485 0.038 # 9999
1.25664 0.5 50 1 1.43103   0.901 0.038 # 9999
1.25664 0.5 50 1 1.43448   1.318 0.038 # 9999
1.25664 0.5 50 1 1.43793   1.737 0.038 # 9999
1.25664 0.5 50 1 1.44138   2.163 0.038 # 9999
1.25664 0.5 50 1 1.44483   2.582 0.038 # 9999
1.25664 0.5 50 1 1.44828   3.006 0.038 # 9999
1.25664 0.5 50 1 1.45172   3.434 0.038 # 9999
1.25664 0.5 50 1 1.45517   3.863 0.038 # 9999
1.25664 0.5 50 1 1.45862   4.300 0.038 # 9999
1.25664 0.5 50 1 1.46207   4.742 0.039 # 9999
1.25664 0.5 50 1 1.46552   5.180 0.039 # 9999
1.25664 0.5 50 1 1.46897   5.627 0.039 # 9999
1.25664 0.5 50 1 1.47241   6.081 0.039 # 9999
1.25664 0.5 50 1 1.47586   6.530 0.039 # 9999
1.25664 0.5 50 1 1.47931   6.987 0.039 # 9999
1.25664 0.5 50 1 1.48276   7.443 0.040 # 9999
1.25664 0.5 50 1 1.48621   7.920 0.040 # 9999
1.25664 0.5 50 1 1.48966   8.393 0.040 # 9999
1.25664 0.5 50 1 1.4931   8.865 0.040 # 9999
1.25664 0.5 50 1 1.49655   9.343 0.040 # 9999
1.25664 0.5 50 1 1.5   9.829 0.041 # 9999
1.25664 0.5 60 1 1.4   -4.021 0.039 # 9999
1.25664 0.5 60 1 1.40345   -3.539 0.039 # 9999
1.25664 0.5 60 1 1.4069   -3.057 0.039 # 9999
1.25664 0.5 60 1 1.41034   -2.571 0.039 # 9999
1.25664 0.5 60 1 1.41379   -2.083 0.039 # 9999
1.25664 0.5 60 1 1.41724   -1.592 0.039 # 9999
1.25664 0.5 60 1 1.42069   -1.096 0.039 # 9999
1.25664 0.5 60 1 1.42414   -0.602 0.040 # 9999
1.25664 0.5 60 1 1.42759   -0.107 0.040 # 9999
1.25664 0.5 60 1 1.43103   0.391 0.040 # 9999
1.25664 0.5 60 1 1.43448   0.895 0.040 # 9999
1.25664 0.5 60 1 1.43793   1.399 0.040 # 9999
1.25664 0.5 60 1 1.44138   1.908 0.040 # 9999
1.25664 0.5 60 1 1.44483   2.422 0.040 # 9999
1.25664 0.5 60 1 1.44828   2.941 0.040 # 9999
1.25664 0.5 60 1 1.45172   3.462 0.040 # 9999
1.25664 0.5 60 1 1.45517   3.988 0.040 # 9999
1.25664 0.5 60 1 1.45862   4.521 0.040 # 9999
1.25664 0.5 60 1 1.46207   5.047 0.040 # 9999
1.25664 0.5 60 1 1.46552   5.586 0.041 # 9999
1.25664 0.5 60 1 1.46897   6.126 0.041 # 9999
1.25664 0.5 60 1 1.47241   6.673 0.041 # 9999
1.25664 0.5 60 1 1.47586   7.224 0.041 # 9999
1.25664 0.5 60 1 1.47931   7.773 0.041 # 9999
1.25664 0.5 60 1 1.48276   8.344 0.042 # 9999
1.25664 0.5 60 1 1.48621   8.905 0.042 # 9999
1.25664 0.5 60 1 1.48966   9.468 0.042 # 9999
1.25664 0.5 60 1 1.4931   10.043 0.042 # 9999
1.25664 0.5 60 1 1.49655   10.631 0.043 # 9999
1.25664 0.5 60 1 1.5   11.221 0.043 # 9999
1.25664 0.5 70 1 1.4   -5.242 0.041 # 9999
1.25664 0.5 70 1 1.40345   -4.680 0.041 # 9999
1.25664 0.5 70 1 1.4069   -4.114 0.041 # 9999
1.25664 0.5 70 1 1.41034   -3.545 0.041 # 9999
1.25664 0.5 70 1 1.41379   -2.973 0.041 # 9999
1.25664 0.5 70 1 1.41724   -2.396 0.041 # 9999
1.25664 0.5 70 1 1.42069   -1.820 0.042 # 9999
1.25664 0.5 70 1 1.42414   -1.243 0.042 # 9999
1.25664 0.5 70 1 1.42759   -0.661 0.042 # 9999
1.25664 0.5 70 1 1.43103   -0.073 0.042 # 9999
1.25664 0.5 70 1 1.43448   0.515 0.042 # 9999
1.25664 0.5 70 1 1.43793   1.109 0.042 # 9999
1.25664 0.5 70 1 1.44138   1.709 0.042 # 9999
1.25664 0.5 70 1 1.44483   2.306 0.042 # 9999
1.25664 0.5 70 1 1.44828   2.919 0.042 # 9999
1.25664 0.5 70 1 1.45172   3.528 0.042 # 9999
1.25664 0.5 70 1 1.45517   4.139 0.043 # 9999
1.25664 0.5 70 1 1.45862   4.766 0.043 # 9999
1.25664 0.5 70 1 1.46207   5.380 0.043 # 9999
1.25664 0.5 70 1 1.46552   6.018 0.043 # 9999
1.25664 0.5 70 1 1.46897   6.652 0.043 # 9999
1.25664 0.5 70 1 1.47241   7.277 0.043 # 9999
1.25664 0.5 70 1 1.47586   7.935 0.044 # 9999
1.25664 0.5 70 1 1.47931   8.581 0.044 # 9999
1.25664 0.5 70 1 1.48276   9.238 0.044 # 9999
1.25664 0.5 70 1 1.48621   9.892 0.045 # 9999
1.25664 0.5 70 1 1.48966   10.577 0.045 # 9999
1.25664 0.5 70 1 1.4931   11.242 0.045 # 9999
1.25664 0.5 70 1 1.49655   11.922 0.045 # 9999
1.25664 0.5 70 1 1.5   12.611 0.046 # 9999
1.25664 0.5 80 1 1.4   -6.528 0.044 # 9999
1.25664 0.5 80 1 1.40345   -5.880 0.044 # 9999
1.25664 0.5 80 1 1.4069   -5.234 0.044 # 9999
1.25664 0.5 80 1 1.41034   -4.581 0.044 # 9999
1.25664 0.5 80 1 1.41379   -3.927 0.044 # 9999
1.25664 0.5 80 1 1.41724   -3.270 0.044 # 9999
1.25664 0.5 80 1 1.42069   -2.611 0.044 # 9999
1.25664 0.5 80 1 1.42414   -1.946 0.044 # 9999
1.25664 0.5 80 1 1.42759   -1.276 0.044 # 9999
1.25664 0.5 80 1 1.43103   -0.603 0.044 # 9999
1.25664 0.5 80 1 1.43448   0.079 0.044 # 9999
1.25664 0.5 80 1 1.43793   0.762 0.044 # 9999
1.25664 0.5 80 1 1.44138   1.456 0.045 # 9999
1.25664 0.5 80 1 1.44483   2.141 0.045 # 9999
1.25664 0.5 80 1 1.44828   2.836 0.045 # 9999
1.25664 0.5 80 1 1.45172   3.536 0.045 # 9999
1.25664 0.5 80 1 1.45517   4.237 0.045 # 9999
1.25664 0.5 80 1 1.45862   4.943 0.045 # 9999
1.25664 0.5 80 1 1.46207   5.672 0.045 # 9999
1.25664 0.5 80 1 1.46552   6.399 0.046 # 9999
1.25664 0.5 80 1 1.46897   7.135 0.046 # 9999
1.25664 0.5 80 1 1.47241   7.865 0.046 # 9999
1.25664 0.5 80 1 1.47586   8.594 0.046 # 9999
1.25664 0.5 80 1 1.47931   9.330 0.046 # 9999
1.25664 0.5 80 1 1.48276   10.092 0.047 # 9999
1.25664 0.5 80 1 1.48621   10.854 0.047 # 9999
1.25664 0.5 80 1 1.48966   11.623 0.047 # 9999
1.25664 0.5 80 1 1.4931   12.395 0.047 # 9999
1.25664 0.5 80 1 1.49655   13.175 0.048 # 9999
1.25664 0.5 80 1 1.5   13.979 0.048 # 9999
1.25664 0.5 90 1 1.4   -7.907 0.045 # 9999
1.25664 0.5 90 1 1.40345   -7.183 0.045 # 9999
1.25664 0.5 90 1 1.4069   -6.454 0.045 # 9999
1.25664 0.5 90 1 1.41034   -5.717 0.045 # 9999
1.25664 0.5 90 1 1.41379   -4.980 0.045 # 9999
1.25664 0.5 90 1 1.41724   -4.236 0.045 # 9999
1.25664 0.5 90 1 1.42069   -3.492 0.045 # 9999
1.25664 0.5 90 1 1.42414   -2.740 0.045 # 9999
1.25664 0.5 90 1 1.42759   -1.988 0.045 # 9999
1.25664 0.5 90 1 1.43103   -1.233 0.045 # 9999
1.25664 0.5 90 1 1.43448   -0.474 0.045 # 9999
1.25664 0.5 90 1 1.43793   0.298 0.045 # 9999
1.25664 0.5 90 1 1.44138   1.069 0.045 # 9999
1.25664 0.5 90 1 1.44483   1.845 0.046 # 9999
1.25664 0.5 90 1 1.44828   2.625 0.046 # 9999
1.25664 0.5 90 1 1.45172   3.411 0.046 # 9999
1.25664 0.5 90 1 1.45517   4.210 0.046 # 9999
1.25664 0.5 90 1 1.45862   5.013 0.046 # 9999
1.25664 0.5 90 1 1.46207   5.823 0.046 # 9999
1.25664 0.5 90 1 1.46552   6.640 0.046 # 9999
1.25664 0.5 90 1 1.46897   7.455 0.047 # 9999
1.25664 0.5 90 1 1.47241   8.280 0.047 # 9999
1.25664 0.5 90 1 1.47586   9.115 0.047 # 9999
1.25664 0.5 90 1 1.47931   9.974 0.047 # 9999
1.25664 0.5 90 1 1.48276   10.835 0.048 # 9999
1.25664 0.5 90 1 1.48621   11.702 0.048 # 9999
1.25664 0.5 90 1 1.48966   12.590 0.048 # 9999
1.25664 0.5 90 1 1.4931   13.481 0.049 # 9999
1.25664 0.5 90 1 1.49655   14.354 0.049 # 9999
1.25664 0.5 90 1 1.5   15.236 0.049 # 9999
1.25664 0.5 100 1 1.4   -9.286 0.047 # 9999
1.25664 0.5 100 1 1.40345   -8.475 0.047 # 9999
1.25664 0.5 100 1 1.4069   -7.655 0.047 # 9999
1.25664 0.5 100 1 1.41034   -6.838 0.047 # 9999
1.25664 0.5 100 1 1.41379   -6.011 0.047 # 9999
1.25664 0.5 100 1 1.41724   -5.182 0.047 # 9999
1.25664 0.5 100 1 1.42069   -4.350 0.047 # 9999
1.25664 0.5 100 1 1.42414   -3.516 0.047 # 9999
1.25664 0.5 100 1 1.42759   -2.679 0.047 # 9999
1.25664 0.5 100 1 1.43103   -1.831 0.047 # 9999
1.25664 0.5 100 1 1.43448   -0.986 0.047 # 9999
1.25664 0.5 100 1 1.43793   -0.132 0.047 # 9999
1.25664 0.5 100 1 1.44138   0.729 0.048 # 9999
1.25664 0.5 100 1 1.44483   1.592 0.048 # 9999
1.25664 0.5 100 1 1.44828   2.472 0.048 # 9999
1.25664 0.5 100 1 1.45172   3.361 0.048 # 9999
1.25664 0.5 100 1 1.45517   4.251 0.048 # 9999
1.25664 0.5 100 1 1.45862   5.148 0.048 # 9999
1.25664 0.5 100 1 1.46207   6.040 0.048 # 9999
1.25664 0.5 100 1 1.46552   6.943 0.049 # 9999
1.25664 0.5 100 1 1.46897   7.861 0.049 # 9999
1.25664 0.5 100 1 1.47241   8.791 0.049 # 9999
1.25664 0.5 100 1 1.47586   9.721 0.049 # 9999
1.25664 0.5 100 1 1.47931   10.664 0.050 # 9999
1.25664 0.5 100 1 1.48276   11.623 0.050 # 9999
1.25664 0.5 100 1 1.48621   12.591 0.050 # 9999
1.25664 0.5 100 1 1.48966   13.571 0.051 # 9999
1.25664 0.5 100 1 1.4931   14.538 0.051 # 9999
1.25664 0.5 100 1 1.49655   15.520 0.051 # 9999
1.25664 0.5 100 1 1.5   16.509 0.051 # 9999
1.25664 0.5 110 1 1.4   -10.544 0.048 # 9999
1.25664 0.5 110 1 1.40345   -9.649 0.048 # 9999
1.25664 0.5 110 1 1.4069   -8.752 0.048 # 9999
1.25664 0.5 110 1 1.41034   -7.857 0.048 # 9999
1.25664 0.5 110 1 1.41379   -6.948 0.048 # 9999
1.25664 0.5 110 1 1.41724   -6.039 0.048 # 9999
1.25664 0.5 110 1 1.42069   -5.126 0.048 # 9999
1.25664 0.5 110 1 1.42414   -4.210 0.048 # 9999
1.25664 0.5 110 1 1.42759   -3.291 0.048 # 9999
1.25664 0.5 110 1 1.43103   -2.364 0.048 # 9999
1.25664 0.5 110 1 1.43448   -1.440 0.048 # 9999
1.25664 0.5 110 1 1.43793   -0.499 0.048 # 9999
1.25664 0.5 110 1 1.44138   0.454 0.049 # 9999
1.25664 0.5 110 1 1.44483   1.408 0.049 # 9999
1.25664 0.5 110 1 1.44828   2.373 0.049 # 9999
1.25664 0.5 110 1 1.45172   3.343 0.049 # 9999
1.25664 0.5 110 1 1.45517   4.326 0.049 # 9999
1.25664 0.5 110 1 1.45862   5.307 0.049 # 9999
1.25664 0.5 110 1 1.46207   6.302 0.050 # 9999
1.25664 0.5 110 1 1.46552   7.297 0.050 # 9999
1.25664 0.5 110 1 1.46897   8.320 0.050 # 9999
1.25664 0.5 110 1 1.47241   9.330 0.051 # 9999
1.25664 0.5 110 1 1.47586   10.357 0.051 # 9999
1.25664 0.5 110 1 1.47931   11.392 0.051 # 9999
1.25664 0.5 110 1 1.48276   12.436 0.051 # 9999
1.25664 0.5 110 1 1.48621   13.521 0.052 # 9999
1.25664 0.5 110 1 1.48966   14.578 0.052 # 9999
1.25664 0.5 110 1 1.4931   15.674 0.052 # 9999
1.25664 0.5 110 1 1.49655   16.773 0.052 # 9999
1.25664 0.5 110 1 1.5   17.855 0.053 # 9999
1.25664 0.5 120 1 1.4   -12.049 0.050 # 9999
1.25664 0.5 120 1 1.40345   -11.073 0.050 # 9999
1.25664 0.5 120 1 1.4069   -10.091 0.050 # 9999
1.25664 0.5 120 1 1.41034   -9.108 0.050 # 9999
1.25664 0.5 120 1 1.41379   -8.122 0.050 # 9999
1.25664 0.5 120 1 1.41724   -7.130 0.050 # 9999
1.25664 0.5 120 1 1.42069   -6.128 0.050 # 9999
1.25664 0.5 120 1 1.42414   -5.125 0.050 # 9999
1.25664 0.5 120 1 1.42759   -4.107 0.050 # 9999
1.25664 0.5 120 1 1.43103   -3.084 0.050 # 9999
1.25664 0.5 120 1 1.43448   -2.061 0.050 # 9999
1.25664 0.5 120 1 1.43793   -1.027 0.050 # 9999
1.25664 0.5 120 1 1.44138   0.014 0.050 # 9999
1.25664 0.5 120 1 1.44483   1.050 0.050 # 9999
1.25664 0.5 120 1 1.44828   2.116 0.050 # 9999
1.25664 0.5 120 1 1.45172   3.184 0.050 # 9999
1.25664 0.5 120 1 1.45517   4.252 0.051 # 9999
1.25664 0.5 120 1 1.45862   5.319 0.050 # 9999
1.25664 0.5 120 1 1.46207   6.397 0.051 # 9999
1.25664 0.5 120 1 1.46552   7.501 0.051 # 9999
1.25664 0.5 120 1 1.46897   8.618 0.051 # 9999
1.25664 0.5 120 1 1.47241   9.732 0.052 # 9999
1.25664 0.5 120 1 1.47586   10.868 0.052 # 9999
1.25664 0.5 120 1 1.47931   12.007 0.052 # 9999
1.25664 0.5 120 1 1.48276   13.150 0.053 # 9999
1.25664 0.5 120 1 1.48621   14.299 0.053 # 9999
1.25664 0.5 120 1 1.48966   15.472 0.053 # 9999
1.25664 0.5 120 1 1.4931   16.652 0.054 # 9999
1.25664 0.5 120 1 1.49655   17.844 0.054 # 9999
1.25664 0.5 120 1 1.5   19.045 0.054 # 9999
1.25664 0.5 130 1 1.4   -13.441 0.050 # 9999
1.25664 0.5 130 1 1.40345   -12.385 0.050 # 9999
1.25664 0.5 130 1 1.4069   -11.318 0.050 # 9999
1.25664 0.5 130 1 1.41034   -10.251 0.050 # 9999
1.25664 0.5 130 1 1.41379   -9.180 0.050 # 9999
1.25664 0.5 130 1 1.41724   -8.104 0.050 # 9999
1.25664 0.5 130 1 1.42069   -7.022 0.050 # 9999
1.25664 0.5 130 1 1.42414   -5.933 0.050 # 9999
1.25664 0.5 130 1 1.42759   -4.840 0.050 # 9999
1.25664 0.5 130 1 1.43103   -3.740 0.050 # 9999
1.25664 0.5 130 1 1.43448   -2.633 0.051 # 9999
1.25664 0.5 130 1 1.43793   -1.525 0.051 # 9999
1.25664 0.5 130 1 1.44138   -0.407 0.051 # 9999
1.25664 0.5 130 1 1.44483   0.724 0.051 # 9999
1.25664 0.5 130 1 1.44828   1.865 0.051 # 9999
1.25664 0.5 130 1 1.45172   3.005 0.051 # 9999
1.25664 0.5 130 1 1.45517   4.161 0.051 # 9999
1.25664 0.5 130 1 1.45862   5.337 0.052 # 9999
1.25664 0.5 130 1 1.46207   6.523 0.052 # 9999
1.25664 0.5 130 1 1.46552   7.701 0.052 # 9999
1.25664 0.5 130 1 1.46897   8.892 0.052 # 9999
1.25664 0.5 130 1 1.47241   10.125 0.052 # 9999
1.25664 0.5 130 1 1.47586   11.356 0.053 # 9999
1.25664 0.5 130 1 1.47931   12.596 0.053 # 9999
1.25664 0.5 130 1 1.48276   13.847 0.054 # 9999
1.25664 0.5 130 1 1.48621   15.105 0.054 # 9999
1.25664 0.5 130 1 1.48966   16.379 0.054 # 9999
1.25664 0.5 130 1 1.4931   17.659 0.055 # 9999
1.25664 0.5 130 1 1.49655   18.970 0.055 # 9999
1.25664 0.5 130 1 1.5   20.286 0.055 # 9999
1.25664 0.5 140 1 1.4   -14.771 0.051 # 9999
1.25664 0.5 140 1 1.40345   -13.630 0.051 # 9999
1.25664 0.5 140 1 1.4069   -12.481 0.051 # 9999
1.25664 0.5 140 1 1.41034   -11.331 0.051 # 9999
1.25664 0.5 140 1 1.41379   -10.166 0.051 # 9999
1.25664 0.5 140 1 1.41724   -9.004 0.051 # 9999
1.25664 0.5 140 1 1.42069   -7.838 0.052 # 9999
1.25664 0.5 140 1 1.42414   -6.661 0.052 # 9999
1.25664 0.5 140 1 1.42759   -5.480 0.052 # 9999
1.25664 0.5 140 1 1.43103   -4.283 0.052 # 9999
1.25664 0.5 140 1 1.43448   -3.092 0.052 # 9999
1.25664 0.5 140 1 1.43793   -1.886 0.052 # 9999
1.25664 0.5 140 1 1.44138   -0.663 0.052 # 9999
1.25664 0.5 140 1 1.44483   0.554 0.052 # 9999
1.25664 0.5 140 1 1.44828   1.793 0.052 # 9999
1.25664 0.5 140 1 1.45172   3.039 0.052 # 9999
1.25664 0.5 140 1 1.45517   4.289 0.053 # 9999
1.25664 0.5 140 1 1.45862   5.550 0.053 # 9999
1.25664 0.5 140 1 1.46207   6.835 0.053 # 9999
1.25664 0.5 140 1 1.46552   8.110 0.053 # 9999
1.25664 0.5 140 1 1.46897   9.396 0.054 # 9999
1.25664 0.5 140 1 1.47241   10.719 0.054 # 9999
1.25664 0.5 140 1 1.47586   12.032 0.054 # 9999
1.25664 0.5 140 1 1.47931   13.353 0.054 # 9999
1.25664 0.5 140 1 1.48276   14.689 0.055 # 9999
1.25664 0.5 140 1 1.48621   16.058 0.055 # 9999
1.25664 0.5 140 1 1.48966   17.425 0.055 # 9999
1.25664 0.5 140 1 1.4931   18.834 0.056 # 9999
1.25664 0.5 140 1 1.49655   20.226 0.056 # 9999
1.25664 0.5 140 1 1.5   21.642 0.057 # 9999
1.25664 0.5 150 1 1.4   -16.264 0.052 # 9999
1.25664 0.5 150 1 1.40345   -15.033 0.053 # 9999
1.25664 0.5 150 1 1.4069   -13.807 0.053 # 9999
1.25664 0.5 150 1 1.41034   -12.574 0.053 # 9999
1.25664 0.5 150 1 1.41379   -11.334 0.053 # 9999
1.25664 0.5 150 1 1.41724   -10.085 0.053 # 9999
1.25664 0.5 150 1 1.42069   -8.834 0.053 # 9999
1.25664 0.5 150 1 1.42414   -7.569 0.053 # 9999
1.25664 0.5 150 1 1.42759   -6.299 0.053 # 9999
1.25664 0.5 150 1 1.43103   -5.022 0.053 # 9999
1.25664 0.5 150 1 1.43448   -3.726 0.053 # 9999
1.25664 0.5 150 1 1.43793   -2.439 0.053 # 9999
1.25664 0.5 150 1 1.44138   -1.146 0.053 # 9999
1.25664 0.5 150 1 1.44483   0.173 0.054 # 9999
1.25664 0.5 150 1 1.44828   1.505 0.054 # 9999
1.25664 0.5 150 1 1.45172   2.842 0.054 # 9999
1.25664 0.5 150 1 1.45517   4.178 0.054 # 9999
1.25664 0.5 150 1 1.45862   5.540 0.055 # 9999
1.25664 0.5 150 1 1.46207   6.890 0.055 # 9999
1.25664 0.5 150 1 1.46552   8.256 0.055 # 9999
1.25664 0.5 150 1 1.46897   9.641 0.055 # 9999
1.25664 0.5 150 1 1.47241   11.024 0.055 # 9999
1.25664 0.5 150 1 1.47586   12.442 0.056 # 9999
1.25664 0.5 150 1 1.47931   13.880 0.056 # 9999
1.25664 0.5 150 1 1.48276   15.333 0.056 # 9999
1.25664 0.5 150 1 1.48621   16.785 0.057 # 9999
1.25664 0.5 150 1 1.48966   18.260 0.057 # 9999
1.25664 0.5 150 1 1.4931   19.737 0.058 # 9999
1.25664 0.5 150 1 1.49655   21.267 0.058 # 9999
1.25664 0.5 150 1 1.5   22.778 0.058 # 9999
1.25664 0.5 160 1 1.4   -17.787 0.053 # 9999
1.25664 0.5 160 1 1.40345   -16.485 0.053 # 9999
1.25664 0.5 160 1 1.4069   -15.166 0.053 # 9999
1.25664 0.5 160 1 1.41034   -13.841 0.053 # 9999
1.25664 0.5 160 1 1.41379   -12.508 0.053 # 9999
1.25664 0.5 160 1 1.41724   -11.172 0.053 # 9999
1.25664 0.5 160 1 1.42069   -9.822 0.053 # 9999
1.25664 0.5 160 1 1.42414   -8.468 0.053 # 9999
1.25664 0.5 160 1 1.42759   -7.108 0.053 # 9999
1.25664 0.5 160 1 1.43103   -5.742 0.054 # 9999
1.25664 0.5 160 1 1.43448   -4.370 0.054 # 9999
1.25664 0.5 160 1 1.43793   -2.980 0.054 # 9999
1.25664 0.5 160 1 1.44138   -1.595 0.054 # 9999
1.25664 0.5 160 1 1.44483   -0.187 0.054 # 9999
1.25664 0.5 160 1 1.44828   1.219 0.054 # 9999
1.25664 0.5 160 1 1.45172   2.643 0.055 # 9999
1.25664 0.5 160 1 1.45517   4.070 0.055 # 9999
1.25664 0.5 160 1 1.45862   5.503 0.055 # 9999
1.25664 0.5 160 1 1.46207   6.955 0.055 # 9999
1.25664 0.5 160 1 1.46552   8.446 0.055 # 9999
1.25664 0.5 160 1 1.46897   9.946 0.056 # 9999
1.25664 0.5 160 1 1.47241   11.454 0.056 # 9999
1.25664 0.5 160 1 1.47586   12.972 0.056 # 9999
1.25664 0.5 160 1 1.47931   14.485 0.057 # 9999
1.25664 0.5 160 1 1.48276   16.036 0.057 # 9999
1.25664 0.5 160 1 1.48621   17.616 0.058 # 9999
1.25664 0.5 160 1 1.48966   19.173 0.058 # 9999
1.25664 0.5 160 1 1.4931   20.750 0.059 # 9999
1.25664 0.5 160 1 1.49655   22.372 0.059 # 9999
1.25664 0.5 160 1 1.5   24.021 0.060 # 9999


==> anc/disorder_fit_vertical/scaling_fit_disorder_ver_pbc_gamma05_alpha05pi.txt <==
# Output of est 0123.4....a.. m:a
1.5708 0.5 60 1 1.53   -2.971 0.035 # 10000
1.5708 0.5 60 1 1.53379   -2.460 0.035 # 10000
1.5708 0.5 60 1 1.53759   -1.948 0.035 # 10000
1.5708 0.5 60 1 1.54138   -1.436 0.035 # 10000
1.5708 0.5 60 1 1.54517   -0.923 0.035 # 10000
1.5708 0.5 60 1 1.54897   -0.410 0.035 # 10000
1.5708 0.5 60 1 1.55276   0.104 0.035 # 10000
1.5708 0.5 60 1 1.55655   0.619 0.035 # 10000
1.5708 0.5 60 1 1.56034   1.135 0.035 # 10000
1.5708 0.5 60 1 1.56414   1.652 0.035 # 10000
1.5708 0.5 60 1 1.56793   2.169 0.035 # 10000
1.5708 0.5 60 1 1.57172   2.689 0.035 # 10000
1.5708 0.5 60 1 1.57552   3.209 0.035 # 10000
1.5708 0.5 60 1 1.57931   3.731 0.035 # 10000
1.5708 0.5 60 1 1.5831   4.254 0.035 # 10000
1.5708 0.5 60 1 1.5869   4.779 0.035 # 10000
1.5708 0.5 60 1 1.59069   5.306 0.035 # 10000
1.5708 0.5 60 1 1.59448   5.833 0.035 # 10000
1.5708 0.5 60 1 1.59828   6.365 0.035 # 10000
1.5708 0.5 60 1 1.60207   6.899 0.035 # 10000
1.5708 0.5 60 1 1.60586   7.432 0.035 # 10000
1.5708 0.5 60 1 1.60966   7.972 0.035 # 10000
1.5708 0.5 60 1 1.61345   8.512 0.035 # 10000
1.5708 0.5 60 1 1.61724   9.061 0.035 # 10000
1.5708 0.5 60 1 1.62103   9.610 0.035 # 10000
1.5708 0.5 60 1 1.62483   10.168 0.035 # 10000
1.5708 0.5 60 1 1.62862   10.736 0.035 # 10000
1.5708 0.5 60 1 1.63241   11.299 0.035 # 10000
1.5708 0.5 60 1 1.63621   11.878 0.035 # 10000
1.5708 0.5 60 1 1.64   12.465 0.035 # 10000
1.5708 0.5 70 1 1.53   -4.034 0.037 # 10000
1.5708 0.5 70 1 1.53379   -3.436 0.037 # 10000
1.5708 0.5 70 1 1.53759   -2.837 0.037 # 10000
1.5708 0.5 70 1 1.54138   -2.238 0.037 # 10000
1.5708 0.5 70 1 1.54517   -1.637 0.037 # 10000
1.5708 0.5 70 1 1.54897   -1.036 0.037 # 10000
1.5708 0.5 70 1 1.55276   -0.434 0.037 # 10000
1.5708 0.5 70 1 1.55655   0.168 0.037 # 10000
1.5708 0.5 70 1 1.56034   0.771 0.037 # 10000
1.5708 0.5 70 1 1.56414   1.375 0.037 # 10000
1.5708 0.5 70 1 1.56793   1.979 0.037 # 10000
1.5708 0.5 70 1 1.57172   2.586 0.037 # 10000
1.5708 0.5 70 1 1.57552   3.193 0.037 # 10000
1.5708 0.5 70 1 1.57931   3.802 0.037 # 10000
1.5708 0.5 70 1 1.5831   4.413 0.037 # 10000
1.5708 0.5 70 1 1.5869   5.025 0.037 # 10000
1.5708 0.5 70 1 1.59069   5.640 0.037 # 10000
1.5708 0.5 70 1 1.59448   6.258 0.037 # 10000
1.5708 0.5 70 1 1.59828   6.881 0.037 # 10000
1.5708 0.5 70 1 1.60207   7.505 0.037 # 10000
1.5708 0.5 70 1 1.60586   8.136 0.037 # 10000
1.5708 0.5 70 1 1.60966   8.770 0.037 # 10000
1.5708 0.5 70 1 1.61345   9.411 0.037 # 10000
1.5708 0.5 70 1 1.61724   10.053 0.037 # 10000
1.5708 0.5 70 1 1.62103   10.700 0.037 # 10000
1.5708 0.5 70 1 1.62483   11.348 0.037 # 10000
1.5708 0.5 70 1 1.62862   12.010 0.037 # 10000
1.5708 0.5 70 1 1.63241   12.678 0.037 # 10000
1.5708 0.5 70 1 1.63621   13.356 0.037 # 10000
1.5708 0.5 70 1 1.64   14.041 0.037 # 10000
1.5708 0.5 80 1 1.53   -5.278 0.038 # 10000
1.5708 0.5 80 1 1.53379   -4.591 0.038 # 10000
1.5708 0.5 80 1 1.53759   -3.904 0.038 # 10000
1.5708 0.5 80 1 1.54138   -3.217 0.038 # 10000
1.5708 0.5 80 1 1.54517   -2.530 0.038 # 10000
1.5708 0.5 80 1 1.54897   -1.842 0.038 # 10000
1.5708 0.5 80 1 1.55276   -1.153 0.038 # 10000
1.5708 0.5 80 1 1.55655   -0.463 0.038 # 10000
1.5708 0.5 80 1 1.56034   0.227 0.038 # 10000
1.5708 0.5 80 1 1.56414   0.920 0.038 # 10000
1.5708 0.5 80 1 1.56793   1.613 0.038 # 10000
1.5708 0.5 80 1 1.57172   2.309 0.038 # 10000
1.5708 0.5 80 1 1.57552   3.007 0.038 # 10000
1.5708 0.5 80 1 1.57931   3.706 0.038 # 10000
1.5708 0.5 80 1 1.5831   4.407 0.038 # 10000
1.5708 0.5 80 1 1.5869   5.111 0.038 # 10000
1.5708 0.5 80 1 1.59069   5.817 0.038 # 10000
1.5708 0.5 80 1 1.59448   6.529 0.039 # 10000
1.5708 0.5 80 1 1.59828   7.242 0.039 # 10000
1.5708 0.5 80 1 1.60207   7.959 0.039 # 10000
1.5708 0.5 80 1 1.60586   8.680 0.039 # 10000
1.5708 0.5 80 1 1.60966   9.408 0.039 # 10000
1.5708 0.5 80 1 1.61345   10.145 0.039 # 10000
1.5708 0.5 80 1 1.61724   10.884 0.039 # 10000
1.5708 0.5 80 1 1.62103   11.629 0.039 # 10000
1.5708 0.5 80 1 1.62483   12.377 0.039 # 10000
1.5708 0.5 80 1 1.62862   13.134 0.039 # 10000
1.5708 0.5 80 1 1.63241   13.906 0.039 # 10000
1.5708 0.5 80 1 1.63621   14.676 0.039 # 10000
1.5708 0.5 80 1 1.64   15.451 0.039 # 10000
1.5708 0.5 90 1 1.53   -6.443 0.039 # 10000
1.5708 0.5 90 1 1.53379   -5.671 0.039 # 10000
1.5708 0.5 90 1 1.53759   -4.899 0.039 # 10000
1.5708 0.5 90 1 1.54138   -4.126 0.039 # 10000
1.5708 0.5 90 1 1.54517   -3.352 0.039 # 10000
1.5708 0.5 90 1 1.54897   -2.576 0.039 # 10000
1.5708 0.5 90 1 1.55276   -1.800 0.039 # 10000
1.5708 0.5 90 1 1.55655   -1.023 0.039 # 10000
1.5708 0.5 90 1 1.56034   -0.244 0.039 # 10000
1.5708 0.5 90 1 1.56414   0.537 0.039 # 10000
1.5708 0.5 90 1 1.56793   1.320 0.039 # 10000
1.5708 0.5 90 1 1.57172   2.104 0.039 # 10000
1.5708 0.5 90 1 1.57552   2.890 0.039 # 10000
1.5708 0.5 90 1 1.57931   3.677 0.039 # 10000
1.5708 0.5 90 1 1.5831   4.467 0.039 # 10000
1.5708 0.5 90 1 1.5869   5.259 0.039 # 10000
1.5708 0.5 90 1 1.59069   6.053 0.039 # 10000
1.5708 0.5 90 1 1.59448   6.852 0.039 # 10000
1.5708 0.5 90 1 1.59828   7.655 0.039 # 10000
1.5708 0.5 90 1 1.60207   8.461 0.039 # 10000
1.5708 0.5 90 1 1.60586   9.271 0.039 # 10000
1.5708 0.5 90 1 1.60966   10.086 0.040 # 10000
1.5708 0.5 90 1 1.61345   10.916 0.040 # 10000
1.5708 0.5 90 1 1.61724   11.742 0.040 # 10000
1.5708 0.5 90 1 1.62103   12.579 0.040 # 10000
1.5708 0.5 90 1 1.62483   13.414 0.040 # 10000
1.5708 0.5 90 1 1.62862   14.268 0.040 # 10000
1.5708 0.5 90 1 1.63241   15.121 0.040 # 10000
1.5708 0.5 90 1 1.63621   15.986 0.040 # 10000
1.5708 0.5 90 1 1.64   16.871 0.040 # 10000
1.5708 0.5 100 1 1.53   -7.629 0.041 # 10000
1.5708 0.5 100 1 1.53379   -6.768 0.041 # 10000
1.5708 0.5 100 1 1.53759   -5.907 0.041 # 10000
1.5708 0.5 100 1 1.54138   -5.046 0.041 # 10000
1.5708 0.5 100 1 1.54517   -4.184 0.041 # 10000
1.5708 0.5 100 1 1.54897   -3.321 0.042 # 10000
1.5708 0.5 100 1 1.55276   -2.455 0.041 # 10000
1.5708 0.5 100 1 1.55655   -1.587 0.041 # 10000
1.5708 0.5 100 1 1.56034   -0.718 0.041 # 10000
1.5708 0.5 100 1 1.56414   0.152 0.041 # 10000
1.5708 0.5 100 1 1.56793   1.023 0.041 # 10000
1.5708 0.5 100 1 1.57172   1.897 0.041 # 10000
1.5708 0.5 100 1 1.57552   2.773 0.041 # 10000
1.5708 0.5 100 1 1.57931   3.653 0.041 # 10000
1.5708 0.5 100 1 1.5831   4.534 0.041 # 10000
1.5708 0.5 100 1 1.5869   5.418 0.041 # 10000
1.5708 0.5 100 1 1.59069   6.305 0.041 # 10000
1.5708 0.5 100 1 1.59448   7.194 0.041 # 10000
1.5708 0.5 100 1 1.59828   8.091 0.041 # 10000
1.5708 0.5 100 1 1.60207   8.992 0.041 # 10000
1.5708 0.5 100 1 1.60586   9.895 0.041 # 10000
1.5708 0.5 100 1 1.60966   10.805 0.041 # 10000
1.5708 0.5 100 1 1.61345   11.721 0.042 # 10000
1.5708 0.5 100 1 1.61724   12.643 0.041 # 10000
1.5708 0.5 100 1 1.62103   13.575 0.042 # 10000
1.5708 0.5 100 1 1.62483   14.517 0.042 # 10000
1.5708 0.5 100 1 1.62862   15.474 0.042 # 10000
1.5708 0.5 100 1 1.63241   16.430 0.042 # 10000
1.5708 0.5 100 1 1.63621   17.402 0.042 # 10000
1.5708 0.5 100 1 1.64   18.381 0.042 # 10000
1.5708 0.5 110 1 1.53   -8.889 0.042 # 10000
1.5708 0.5 110 1 1.53379   -7.944 0.042 # 10000
1.5708 0.5 110 1 1.53759   -6.996 0.042 # 10000
1.5708 0.5 110 1 1.54138   -6.047 0.042 # 10000
1.5708 0.5 110 1 1.54517   -5.096 0.042 # 10000
1.5708 0.5 110 1 1.54897   -4.143 0.042 # 10000
1.5708 0.5 110 1 1.55276   -3.190 0.042 # 10000
1.5708 0.5 110 1 1.55655   -2.236 0.042 # 10000
1.5708 0.5 110 1 1.56034   -1.280 0.042 # 10000
1.5708 0.5 110 1 1.56414   -0.323 0.042 # 10000
1.5708 0.5 110 1 1.56793   0.637 0.042 # 10000
1.5708 0.5 110 1 1.57172   1.598 0.042 # 10000
1.5708 0.5 110 1 1.57552   2.561 0.042 # 10000
1.5708 0.5 110 1 1.57931   3.528 0.042 # 10000
1.5708 0.5 110 1 1.5831   4.498 0.042 # 10000
1.5708 0.5 110 1 1.5869   5.469 0.042 # 10000
1.5708 0.5 110 1 1.59069   6.444 0.042 # 10000
1.5708 0.5 110 1 1.59448   7.425 0.042 # 10000
1.5708 0.5 110 1 1.59828   8.408 0.042 # 10000
1.5708 0.5 110 1 1.60207   9.396 0.042 # 10000
1.5708 0.5 110 1 1.60586   10.392 0.042 # 10000
1.5708 0.5 110 1 1.60966   11.396 0.041 # 10000
1.5708 0.5 110 1 1.61345   12.405 0.042 # 10000
1.5708 0.5 110 1 1.61724   13.429 0.042 # 10000
1.5708 0.5 110 1 1.62103   14.451 0.042 # 10000
1.5708 0.5 110 1 1.62483   15.479 0.042 # 10000
1.5708 0.5 110 1 1.62862   16.530 0.042 # 10000
1.5708 0.5 110 1 1.63241   17.579 0.042 # 10000
1.5708 0.5 110 1 1.63621   18.641 0.042 # 10000
1.5708 0.5 110 1 1.64   19.728 0.042 # 10000
1.5708 0.5 120 1 1.53   -10.069 0.044 # 10000
1.5708 0.5 120 1 1.53379   -9.036 0.044 # 10000
1.5708 0.5 120 1 1.53759   -8.002 0.044 # 10000
1.5708 0.5 120 1 1.54138   -6.966 0.044 # 10000
1.5708 0.5 120 1 1.54517   -5.931 0.044 # 10000
1.5708 0.5 120 1 1.54897   -4.895 0.044 # 10000
1.5708 0.5 120 1 1.55276   -3.857 0.044 # 10000
1.5708 0.5 120 1 1.55655   -2.819 0.044 # 10000
1.5708 0.5 120 1 1.56034   -1.778 0.044 # 10000
1.5708 0.5 120 1 1.56414   -0.734 0.044 # 10000
1.5708 0.5 120 1 1.56793   0.313 0.044 # 10000
1.5708 0.5 120 1 1.57172   1.362 0.044 # 10000
1.5708 0.5 120 1 1.57552   2.414 0.044 # 10000
1.5708 0.5 120 1 1.57931   3.468 0.044 # 10000
1.5708 0.5 120 1 1.5831   4.525 0.043 # 10000
1.5708 0.5 120 1 1.5869   5.586 0.043 # 10000
1.5708 0.5 120 1 1.59069   6.652 0.043 # 10000
1.5708 0.5 120 1 1.59448   7.724 0.043 # 10000
1.5708 0.5 120 1 1.59828   8.801 0.043 # 10000
1.5708 0.5 120 1 1.60207   9.882 0.043 # 10000
1.5708 0.5 120 1 1.60586   10.974 0.044 # 10000
1.5708 0.5 120 1 1.60966   12.069 0.044 # 10000
1.5708 0.5 120 1 1.61345   13.174 0.044 # 10000
1.5708 0.5 120 1 1.61724   14.287 0.043 # 10000
1.5708 0.5 120 1 1.62103   15.411 0.044 # 10000
1.5708 0.5 120 1 1.62483   16.547 0.044 # 10000
1.5708 0.5 120 1 1.62862   17.698 0.044 # 10000
1.5708 0.5 120 1 1.63241   18.856 0.044 # 10000
1.5708 0.5 120 1 1.63621   20.028 0.044 # 10000
1.5708 0.5 120 1 1.64   21.214 0.044 # 10000
1.5708 0.5 130 1 1.53   -11.340 0.045 # 10000
1.5708 0.5 130 1 1.53379   -10.222 0.045 # 10000
1.5708 0.5 130 1 1.53759   -9.102 0.045 # 10000
1.5708 0.5 130 1 1.54138   -7.981 0.045 # 10000
1.5708 0.5 130 1 1.54517   -6.858 0.045 # 10000
1.5708 0.5 130 1 1.54897   -5.731 0.045 # 10000
1.5708 0.5 130 1 1.55276   -4.603 0.045 # 10000
1.5708 0.5 130 1 1.55655   -3.474 0.045 # 10000
1.5708 0.5 130 1 1.56034   -2.344 0.045 # 10000
1.5708 0.5 130 1 1.56414   -1.211 0.045 # 10000
1.5708 0.5 130 1 1.56793   -0.077 0.044 # 10000
1.5708 0.5 130 1 1.57172   1.059 0.044 # 10000
1.5708 0.5 130 1 1.57552   2.198 0.044 # 10000
1.5708 0.5 130 1 1.57931   3.340 0.044 # 10000
1.5708 0.5 130 1 1.5831   4.483 0.044 # 10000
1.5708 0.5 130 1 1.5869   5.632 0.044 # 10000
1.5708 0.5 130 1 1.59069   6.787 0.044 # 10000
1.5708 0.5 130 1 1.59448   7.946 0.044 # 10000
1.5708 0.5 130 1 1.59828   9.111 0.044 # 10000
1.5708 0.5 130 1 1.60207   10.286 0.044 # 10000
1.5708 0.5 130 1 1.60586   11.465 0.044 # 10000
1.5708 0.5 130 1 1.60966   12.656 0.044 # 10000
1.5708 0.5 130 1 1.61345   13.855 0.045 # 10000
1.5708 0.5 130 1 1.61724   15.057 0.044 # 10000
1.5708 0.5 130 1 1.62103   16.268 0.044 # 10000
1.5708 0.5 130 1 1.62483   17.490 0.045 # 10000
1.5708 0.5 130 1 1.62862   18.734 0.045 # 10000
1.5708 0.5 130 1 1.63241   19.986 0.045 # 10000
1.5708 0.5 130 1 1.63621   21.253 0.045 # 10000
1.5708 0.5 130 1 1.64   22.541 0.045 # 10000
1.5708 0.5 140 1 1.53   -12.640 0.045 # 10000
1.5708 0.5 140 1 1.53379   -11.433 0.045 # 10000
1.5708 0.5 140 1 1.53759   -10.226 0.045 # 10000
1.5708 0.5 140 1 1.54138   -9.017 0.045 # 10000
1.5708 0.5 140 1 1.54517   -7.805 0.045 # 10000
1.5708 0.5 140 1 1.54897   -6.593 0.045 # 10000
1.5708 0.5 140 1 1.55276   -5.378 0.045 # 10000
1.5708 0.5 140 1 1.55655   -4.161 0.045 # 10000
1.5708 0.5 140 1 1.56034   -2.940 0.045 # 10000
1.5708 0.5 140 1 1.56414   -1.717 0.045 # 10000
1.5708 0.5 140 1 1.56793   -0.493 0.045 # 10000
1.5708 0.5 140 1 1.57172   0.734 0.045 # 10000
1.5708 0.5 140 1 1.57552   1.966 0.045 # 10000
1.5708 0.5 140 1 1.57931   3.201 0.045 # 10000
1.5708 0.5 140 1 1.5831   4.438 0.045 # 10000
1.5708 0.5 140 1 1.5869   5.681 0.045 # 10000
1.5708 0.5 140 1 1.59069   6.930 0.045 # 10000
1.5708 0.5 140 1 1.59448   8.188 0.045 # 10000
1.5708 0.5 140 1 1.59828   9.446 0.045 # 10000
1.5708 0.5 140 1 1.60207   10.713 0.045 # 10000
1.5708 0.5 140 1 1.60586   11.989 0.045 # 10000
1.5708 0.5 140 1 1.60966   13.270 0.045 # 10000
1.5708 0.5 140 1 1.61345   14.554 0.045 # 10000
1.5708 0.5 140 1 1.61724   15.859 0.045 # 10000
1.5708 0.5 140 1 1.62103   17.175 0.045 # 10000
1.5708 0.5 140 1 1.62483   18.501 0.045 # 10000
1.5708 0.5 140 1 1.62862   19.843 0.045 # 10000
1.5708 0.5 140 1 1.63241   21.195 0.046 # 10000
1.5708 0.5 140 1 1.63621   22.552 0.046 # 10000
1.5708 0.5 140 1 1.64   23.936 0.046 # 10000
1.5708 0.5 150 1 1.53   -13.849 0.046 # 10000
1.5708 0.5 150 1 1.53379   -12.556 0.046 # 10000
1.5708 0.5 150 1 1.53759   -11.259 0.046 # 10000
1.5708 0.5 150 1 1.54138   -9.961 0.046 # 10000
1.5708 0.5 150 1 1.54517   -8.663 0.046 # 10000
1.5708 0.5 150 1 1.54897   -7.362 0.046 # 10000
1.5708 0.5 150 1 1.55276   -6.061 0.046 # 10000
1.5708 0.5 150 1 1.55655   -4.757 0.046 # 10000
1.5708 0.5 150 1 1.56034   -3.453 0.046 # 10000
1.5708 0.5 150 1 1.56414   -2.143 0.046 # 10000
1.5708 0.5 150 1 1.56793   -0.832 0.046 # 10000
1.5708 0.5 150 1 1.57172   0.482 0.046 # 10000
1.5708 0.5 150 1 1.57552   1.798 0.046 # 10000
1.5708 0.5 150 1 1.57931   3.119 0.046 # 10000
1.5708 0.5 150 1 1.5831   4.445 0.046 # 10000
1.5708 0.5 150 1 1.5869   5.776 0.046 # 10000
1.5708 0.5 150 1 1.59069   7.111 0.046 # 10000
1.5708 0.5 150 1 1.59448   8.451 0.046 # 10000
1.5708 0.5 150 1 1.59828   9.792 0.046 # 10000
1.5708 0.5 150 1 1.60207   11.147 0.046 # 10000
1.5708 0.5 150 1 1.60586   12.509 0.046 # 10000
1.5708 0.5 150 1 1.60966   13.878 0.046 # 10000
1.5708 0.5 150 1 1.61345   15.264 0.046 # 10000
1.5708 0.5 150 1 1.61724   16.661 0.046 # 10000
1.5708 0.5 150 1 1.62103   18.071 0.046 # 10000
1.5708 0.5 150 1 1.62483   19.496 0.046 # 10000
1.5708 0.5 150 1 1.62862   20.923 0.046 # 10000
1.5708 0.5 150 1 1.63241   22.386 0.047 # 10000
1.5708 0.5 150 1 1.63621   23.860 0.047 # 10000
1.5708 0.5 150 1 1.64   25.340 0.047 # 10000
1.5708 0.5 160 1 1.53   -15.172 0.048 # 10000
1.5708 0.5 160 1 1.53379   -13.789 0.048 # 10000
1.5708 0.5 160 1 1.53759   -12.405 0.048 # 10000
1.5708 0.5 160 1 1.54138   -11.018 0.048 # 10000
1.5708 0.5 160 1 1.54517   -9.629 0.048 # 10000
1.5708 0.5 160 1 1.54897   -8.239 0.048 # 10000
1.5708 0.5 160 1 1.55276   -6.847 0.048 # 10000
1.5708 0.5 160 1 1.55655   -5.452 0.048 # 10000
1.5708 0.5 160 1 1.56034   -4.057 0.047 # 10000
1.5708 0.5 160 1 1.56414   -2.659 0.047 # 10000
1.5708 0.5 160 1 1.56793   -1.260 0.047 # 10000
1.5708 0.5 160 1 1.57172   0.144 0.047 # 10000
1.5708 0.5 160 1 1.57552   1.552 0.047 # 10000
1.5708 0.5 160 1 1.57931   2.962 0.047 # 10000
1.5708 0.5 160 1 1.5831   4.378 0.047 # 10000
1.5708 0.5 160 1 1.5869   5.796 0.047 # 10000
1.5708 0.5 160 1 1.59069   7.221 0.047 # 10000
1.5708 0.5 160 1 1.59448   8.648 0.047 # 10000
1.5708 0.5 160 1 1.59828   10.086 0.047 # 10000
1.5708 0.5 160 1 1.60207   11.531 0.047 # 10000
1.5708 0.5 160 1 1.60586   12.980 0.047 # 10000
1.5708 0.5 160 1 1.60966   14.444 0.047 # 10000
1.5708 0.5 160 1 1.61345   15.907 0.047 # 10000
1.5708 0.5 160 1 1.61724   17.399 0.047 # 10000
1.5708 0.5 160 1 1.62103   18.899 0.047 # 10000
1.5708 0.5 160 1 1.62483   20.414 0.047 # 10000
1.5708 0.5 160 1 1.62862   21.937 0.047 # 10000
1.5708 0.5 160 1 1.63241   23.492 0.048 # 10000
1.5708 0.5 160 1 1.63621   25.045 0.048 # 10000
1.5708 0.5 160 1 1.64   26.645 0.048 # 10000


==> anc/disorder_fit_vertical/scaling_fit_disorder_ver_pbc_gamma05_alpha05pi_m_4n.txt <==
# Output of est 012345....a... m:a
1.5708 0.5 80 1 0 1.48   -81.206 0.174 # 2000
1.5708 0.5 80 1 0 1.4869   -76.206 0.174 # 2000
1.5708 0.5 80 1 0 1.49379   -71.209 0.174 # 2000
1.5708 0.5 80 1 0 1.50069   -66.178 0.174 # 2000
1.5708 0.5 80 1 0 1.50759   -61.156 0.174 # 2000
1.5708 0.5 80 1 0 1.51448   -56.149 0.174 # 2000
1.5708 0.5 80 1 0 1.52138   -51.106 0.174 # 2000
1.5708 0.5 80 1 0 1.52828   -46.095 0.175 # 2000
1.5708 0.5 80 1 0 1.53517   -41.054 0.175 # 2000
1.5708 0.5 80 1 0 1.54207   -36.016 0.175 # 2000
1.5708 0.5 80 1 0 1.54897   -30.957 0.176 # 2000
1.5708 0.5 80 1 0 1.55586   -25.874 0.176 # 2000
1.5708 0.5 80 1 0 1.56276   -20.778 0.176 # 2000
1.5708 0.5 80 1 0 1.56966   -15.656 0.176 # 2000
1.5708 0.5 80 1 0 1.57655   -10.516 0.176 # 2000
1.5708 0.5 80 1 0 1.58345   -5.358 0.176 # 2000
1.5708 0.5 80 1 0 1.59034   -0.139 0.176 # 2000
1.5708 0.5 80 1 0 1.59724   5.092 0.177 # 2000
1.5708 0.5 80 1 0 1.60414   10.403 0.177 # 2000
1.5708 0.5 80 1 0 1.61103   15.790 0.177 # 2000
1.5708 0.5 80 1 0 1.61793   21.225 0.178 # 2000
1.5708 0.5 80 1 0 1.62483   26.732 0.178 # 2000
1.5708 0.5 80 1 0 1.63172   32.372 0.177 # 2000
1.5708 0.5 80 1 0 1.63862   38.137 0.176 # 2000
1.5708 0.5 80 1 0 1.64552   43.942 0.178 # 2000
1.5708 0.5 80 1 0 1.65241   49.892 0.181 # 2000
1.5708 0.5 80 1 0 1.65931   56.000 0.186 # 2000
1.5708 0.5 80 1 0 1.66621   62.227 0.185 # 2000
1.5708 0.5 80 1 0 1.6731   68.608 0.182 # 2000
1.5708 0.5 80 1 0 1.68   75.309 0.188 # 2000
1.5708 0.5 90 1 0 1.48   -91.579 0.179 # 2000
1.5708 0.5 90 1 0 1.4869   -85.953 0.179 # 2000
1.5708 0.5 90 1 0 1.49379   -80.313 0.180 # 2000
1.5708 0.5 90 1 0 1.50069   -74.682 0.180 # 2000
1.5708 0.5 90 1 0 1.50759   -69.015 0.181 # 2000
1.5708 0.5 90 1 0 1.51448   -63.341 0.181 # 2000
1.5708 0.5 90 1 0 1.52138   -57.678 0.182 # 2000
1.5708 0.5 90 1 0 1.52828   -52.014 0.182 # 2000
1.5708 0.5 90 1 0 1.53517   -46.343 0.182 # 2000
1.5708 0.5 90 1 0 1.54207   -40.642 0.182 # 2000
1.5708 0.5 90 1 0 1.54897   -34.918 0.181 # 2000
1.5708 0.5 90 1 0 1.55586   -29.190 0.181 # 2000
1.5708 0.5 90 1 0 1.56276   -23.463 0.181 # 2000
1.5708 0.5 90 1 0 1.56966   -17.712 0.182 # 2000
1.5708 0.5 90 1 0 1.57655   -11.920 0.182 # 2000
1.5708 0.5 90 1 0 1.58345   -6.103 0.182 # 2000
1.5708 0.5 90 1 0 1.59034   -0.252 0.182 # 2000
1.5708 0.5 90 1 0 1.59724   5.682 0.182 # 2000
1.5708 0.5 90 1 0 1.60414   11.618 0.182 # 2000
1.5708 0.5 90 1 0 1.61103   17.649 0.183 # 2000
1.5708 0.5 90 1 0 1.61793   23.781 0.184 # 2000
1.5708 0.5 90 1 0 1.62483   29.993 0.184 # 2000
1.5708 0.5 90 1 0 1.63172   36.285 0.183 # 2000
1.5708 0.5 90 1 0 1.63862   42.758 0.184 # 2000
1.5708 0.5 90 1 0 1.64552   49.468 0.188 # 2000
1.5708 0.5 90 1 0 1.65241   56.147 0.187 # 2000
1.5708 0.5 90 1 0 1.65931   63.135 0.192 # 2000
1.5708 0.5 90 1 0 1.66621   70.224 0.193 # 2000
1.5708 0.5 90 1 0 1.6731   77.512 0.195 # 2000
1.5708 0.5 90 1 0 1.68   85.10 0.20 # 2000
1.5708 0.5 100 1 0 1.48   -102.262 0.182 # 2000
1.5708 0.5 100 1 0 1.4869   -95.998 0.182 # 2000
1.5708 0.5 100 1 0 1.49379   -89.737 0.183 # 2000
1.5708 0.5 100 1 0 1.50069   -83.467 0.182 # 2000
1.5708 0.5 100 1 0 1.50759   -77.169 0.182 # 2000
1.5708 0.5 100 1 0 1.51448   -70.877 0.182 # 2000
1.5708 0.5 100 1 0 1.52138   -64.586 0.182 # 2000
1.5708 0.5 100 1 0 1.52828   -58.272 0.182 # 2000
1.5708 0.5 100 1 0 1.53517   -51.928 0.183 # 2000
1.5708 0.5 100 1 0 1.54207   -45.595 0.183 # 2000
1.5708 0.5 100 1 0 1.54897   -39.261 0.183 # 2000
1.5708 0.5 100 1 0 1.55586   -32.884 0.183 # 2000
1.5708 0.5 100 1 0 1.56276   -26.477 0.184 # 2000
1.5708 0.5 100 1 0 1.56966   -20.050 0.184 # 2000
1.5708 0.5 100 1 0 1.57655   -13.636 0.184 # 2000
1.5708 0.5 100 1 0 1.58345   -7.184 0.184 # 2000
1.5708 0.5 100 1 0 1.59034   -0.695 0.185 # 2000
1.5708 0.5 100 1 0 1.59724   5.852 0.184 # 2000
1.5708 0.5 100 1 0 1.60414   12.490 0.185 # 2000
1.5708 0.5 100 1 0 1.61103   19.202 0.185 # 2000
1.5708 0.5 100 1 0 1.61793   26.008 0.184 # 2000
1.5708 0.5 100 1 0 1.62483   32.960 0.185 # 2000
1.5708 0.5 100 1 0 1.63172   40.079 0.185 # 2000
1.5708 0.5 100 1 0 1.63862   47.261 0.186 # 2000
1.5708 0.5 100 1 0 1.64552   54.556 0.188 # 2000
1.5708 0.5 100 1 0 1.65241   62.056 0.189 # 2000
1.5708 0.5 100 1 0 1.65931   69.783 0.193 # 2000
1.5708 0.5 100 1 0 1.66621   77.633 0.195 # 2000
1.5708 0.5 100 1 0 1.6731   85.797 0.198 # 2000
1.5708 0.5 100 1 0 1.68   94.238 0.198 # 2000
1.5708 0.5 110 1 0 1.48   -112.321 0.194 # 2000
1.5708 0.5 110 1 0 1.4869   -105.421 0.194 # 2000
1.5708 0.5 110 1 0 1.49379   -98.526 0.194 # 2000
1.5708 0.5 110 1 0 1.50069   -91.605 0.193 # 2000
1.5708 0.5 110 1 0 1.50759   -84.705 0.193 # 2000
1.5708 0.5 110 1 0 1.51448   -77.763 0.193 # 2000
1.5708 0.5 110 1 0 1.52138   -70.839 0.193 # 2000
1.5708 0.5 110 1 0 1.52828   -63.913 0.192 # 2000
1.5708 0.5 110 1 0 1.53517   -56.954 0.192 # 2000
1.5708 0.5 110 1 0 1.54207   -50.004 0.191 # 2000
1.5708 0.5 110 1 0 1.54897   -43.034 0.191 # 2000
1.5708 0.5 110 1 0 1.55586   -36.047 0.191 # 2000
1.5708 0.5 110 1 0 1.56276   -29.036 0.192 # 2000
1.5708 0.5 110 1 0 1.56966   -21.986 0.193 # 2000
1.5708 0.5 110 1 0 1.57655   -14.909 0.193 # 2000
1.5708 0.5 110 1 0 1.58345   -7.804 0.192 # 2000
1.5708 0.5 110 1 0 1.59034   -0.625 0.192 # 2000
1.5708 0.5 110 1 0 1.59724   6.641 0.193 # 2000
1.5708 0.5 110 1 0 1.60414   13.953 0.193 # 2000
1.5708 0.5 110 1 0 1.61103   21.353 0.193 # 2000
1.5708 0.5 110 1 0 1.61793   28.838 0.193 # 2000
1.5708 0.5 110 1 0 1.62483   36.458 0.194 # 2000
1.5708 0.5 110 1 0 1.63172   44.152 0.194 # 2000
1.5708 0.5 110 1 0 1.63862   52.023 0.196 # 2000
1.5708 0.5 110 1 0 1.64552   60.154 0.197 # 2000
1.5708 0.5 110 1 0 1.65241   68.401 0.199 # 2000
1.5708 0.5 110 1 0 1.65931   76.868 0.198 # 2000
1.5708 0.5 110 1 0 1.66621   85.72 0.20 # 2000
1.5708 0.5 110 1 0 1.6731   94.67 0.20 # 2000
1.5708 0.5 110 1 0 1.68   103.86 0.21 # 2000
1.5708 0.5 120 1 0 1.48   -122.416 0.195 # 2000
1.5708 0.5 120 1 0 1.4869   -114.924 0.195 # 2000
1.5708 0.5 120 1 0 1.49379   -107.406 0.195 # 2000
1.5708 0.5 120 1 0 1.50069   -99.884 0.194 # 2000
1.5708 0.5 120 1 0 1.50759   -92.340 0.194 # 2000
1.5708 0.5 120 1 0 1.51448   -84.802 0.194 # 2000
1.5708 0.5 120 1 0 1.52138   -77.225 0.194 # 2000
1.5708 0.5 120 1 0 1.52828   -69.651 0.194 # 2000
1.5708 0.5 120 1 0 1.53517   -62.080 0.194 # 2000
1.5708 0.5 120 1 0 1.54207   -54.496 0.194 # 2000
1.5708 0.5 120 1 0 1.54897   -46.873 0.195 # 2000
1.5708 0.5 120 1 0 1.55586   -39.254 0.195 # 2000
1.5708 0.5 120 1 0 1.56276   -31.563 0.195 # 2000
1.5708 0.5 120 1 0 1.56966   -23.862 0.195 # 2000
1.5708 0.5 120 1 0 1.57655   -16.152 0.194 # 2000
1.5708 0.5 120 1 0 1.58345   -8.395 0.194 # 2000
1.5708 0.5 120 1 0 1.59034   -0.570 0.194 # 2000
1.5708 0.5 120 1 0 1.59724   7.333 0.194 # 2000
1.5708 0.5 120 1 0 1.60414   15.268 0.193 # 2000
1.5708 0.5 120 1 0 1.61103   23.359 0.193 # 2000
1.5708 0.5 120 1 0 1.61793   31.492 0.193 # 2000
1.5708 0.5 120 1 0 1.62483   39.827 0.193 # 2000
1.5708 0.5 120 1 0 1.63172   48.306 0.195 # 2000
1.5708 0.5 120 1 0 1.63862   56.957 0.197 # 2000
1.5708 0.5 120 1 0 1.64552   65.742 0.199 # 2000
1.5708 0.5 120 1 0 1.65241   74.75 0.20 # 2000
1.5708 0.5 120 1 0 1.65931   83.91 0.20 # 2000
1.5708 0.5 120 1 0 1.66621   93.36 0.20 # 2000
1.5708 0.5 120 1 0 1.6731   103.13 0.21 # 2000
1.5708 0.5 120 1 0 1.68   113.22 0.21 # 2000
1.5708 0.5 130 1 0 1.48   -133.054 0.198 # 2000
1.5708 0.5 130 1 0 1.4869   -124.913 0.198 # 2000
1.5708 0.5 130 1 0 1.49379   -116.751 0.198 # 2000
1.5708 0.5 130 1 0 1.50069   -108.563 0.199 # 2000
1.5708 0.5 130 1 0 1.50759   -100.355 0.199 # 2000
1.5708 0.5 130 1 0 1.51448   -92.151 0.199 # 2000
1.5708 0.5 130 1 0 1.52138   -83.924 0.199 # 2000
1.5708 0.5 130 1 0 1.52828   -75.701 0.199 # 2000
1.5708 0.5 130 1 0 1.53517   -67.466 0.199 # 2000
1.5708 0.5 130 1 0 1.54207   -59.244 0.199 # 2000
1.5708 0.5 130 1 0 1.54897   -50.989 0.199 # 2000
1.5708 0.5 130 1 0 1.55586   -42.685 0.199 # 2000
1.5708 0.5 130 1 0 1.56276   -34.363 0.198 # 2000
1.5708 0.5 130 1 0 1.56966   -25.997 0.198 # 2000
1.5708 0.5 130 1 0 1.57655   -17.602 0.198 # 2000
1.5708 0.5 130 1 0 1.58345   -9.177 0.198 # 2000
1.5708 0.5 130 1 0 1.59034   -0.712 0.197 # 2000
1.5708 0.5 130 1 0 1.59724   7.883 0.196 # 2000
1.5708 0.5 130 1 0 1.60414   16.514 0.195 # 2000
1.5708 0.5 130 1 0 1.61103   25.275 0.196 # 2000
1.5708 0.5 130 1 0 1.61793   34.072 0.197 # 2000
1.5708 0.5 130 1 0 1.62483   43.099 0.198 # 2000
1.5708 0.5 130 1 0 1.63172   52.241 0.198 # 2000
1.5708 0.5 130 1 0 1.63862   61.593 0.199 # 2000
1.5708 0.5 130 1 0 1.64552   71.26 0.20 # 2000
1.5708 0.5 130 1 0 1.65241   81.01 0.20 # 2000
1.5708 0.5 130 1 0 1.65931   90.99 0.21 # 2000
1.5708 0.5 130 1 0 1.66621   101.40 0.21 # 2000
1.5708 0.5 130 1 0 1.6731   112.10 0.22 # 2000
1.5708 0.5 130 1 0 1.68   122.87 0.21 # 2000
1.5708 0.5 140 1 0 1.48   -143.13 0.21 # 2000
1.5708 0.5 140 1 0 1.4869   -134.34 0.21 # 2000
1.5708 0.5 140 1 0 1.49379   -125.57 0.21 # 2000
1.5708 0.5 140 1 0 1.50069   -116.81 0.21 # 2000
1.5708 0.5 140 1 0 1.50759   -108.03 0.21 # 2000
1.5708 0.5 140 1 0 1.51448   -99.21 0.21 # 2000
1.5708 0.5 140 1 0 1.52138   -90.42 0.21 # 2000
1.5708 0.5 140 1 0 1.52828   -81.55 0.20 # 2000
1.5708 0.5 140 1 0 1.53517   -72.67 0.20 # 2000
1.5708 0.5 140 1 0 1.54207   -63.78 0.20 # 2000
1.5708 0.5 140 1 0 1.54897   -54.91 0.20 # 2000
1.5708 0.5 140 1 0 1.55586   -45.98 0.20 # 2000
1.5708 0.5 140 1 0 1.56276   -37.03 0.20 # 2000
1.5708 0.5 140 1 0 1.56966   -28.03 0.20 # 2000
1.5708 0.5 140 1 0 1.57655   -18.97 0.20 # 2000
1.5708 0.5 140 1 0 1.58345   -9.87 0.20 # 2000
1.5708 0.5 140 1 0 1.59034   -0.71 0.20 # 2000
1.5708 0.5 140 1 0 1.59724   8.54 0.21 # 2000
1.5708 0.5 140 1 0 1.60414   17.87 0.20 # 2000
1.5708 0.5 140 1 0 1.61103   27.32 0.20 # 2000
1.5708 0.5 140 1 0 1.61793   36.90 0.20 # 2000
1.5708 0.5 140 1 0 1.62483   46.65 0.21 # 2000
1.5708 0.5 140 1 0 1.63172   56.52 0.21 # 2000
1.5708 0.5 140 1 0 1.63862   66.55 0.21 # 2000
1.5708 0.5 140 1 0 1.64552   76.80 0.21 # 2000
1.5708 0.5 140 1 0 1.65241   87.43 0.21 # 2000
1.5708 0.5 140 1 0 1.65931   98.15 0.22 # 2000
1.5708 0.5 140 1 0 1.66621   109.24 0.22 # 2000
1.5708 0.5 140 1 0 1.6731   120.75 0.22 # 2000
1.5708 0.5 140 1 0 1.68   132.60 0.22 # 2000
1.5708 0.5 150 1 0 1.48   -154.24 0.20 # 2000
1.5708 0.5 150 1 0 1.4869   -144.84 0.20 # 2000
1.5708 0.5 150 1 0 1.49379   -135.42 0.20 # 2000
1.5708 0.5 150 1 0 1.50069   -126.00 0.20 # 2000
1.5708 0.5 150 1 0 1.50759   -116.55 0.20 # 2000
1.5708 0.5 150 1 0 1.51448   -107.11 0.20 # 2000
1.5708 0.5 150 1 0 1.52138   -97.62 0.20 # 2000
1.5708 0.5 150 1 0 1.52828   -88.12 0.20 # 2000
1.5708 0.5 150 1 0 1.53517   -78.61 0.20 # 2000
1.5708 0.5 150 1 0 1.54207   -69.08 0.20 # 2000
1.5708 0.5 150 1 0 1.54897   -59.54 0.20 # 2000
1.5708 0.5 150 1 0 1.55586   -49.95 0.20 # 2000
1.5708 0.5 150 1 0 1.56276   -40.34 0.20 # 2000
1.5708 0.5 150 1 0 1.56966   -30.67 0.20 # 2000
1.5708 0.5 150 1 0 1.57655   -20.99 0.20 # 2000
1.5708 0.5 150 1 0 1.58345   -11.23 0.20 # 2000
1.5708 0.5 150 1 0 1.59034   -1.36 0.20 # 2000
1.5708 0.5 150 1 0 1.59724   8.58 0.20 # 2000
1.5708 0.5 150 1 0 1.60414   18.57 0.20 # 2000
1.5708 0.5 150 1 0 1.61103   28.65 0.20 # 2000
1.5708 0.5 150 1 0 1.61793   38.98 0.20 # 2000
1.5708 0.5 150 1 0 1.62483   49.41 0.20 # 2000
1.5708 0.5 150 1 0 1.63172   60.02 0.20 # 2000
1.5708 0.5 150 1 0 1.63862   70.93 0.21 # 2000
1.5708 0.5 150 1 0 1.64552   81.92 0.21 # 2000
1.5708 0.5 150 1 0 1.65241   93.28 0.21 # 2000
1.5708 0.5 150 1 0 1.65931   104.86 0.21 # 2000
1.5708 0.5 150 1 0 1.66621   116.82 0.21 # 2000
1.5708 0.5 150 1 0 1.6731   129.03 0.22 # 2000
1.5708 0.5 150 1 0 1.68   141.79 0.22 # 2000
1.5708 0.5 160 1 0 1.48   -164.45 0.21 # 2000
1.5708 0.5 160 1 0 1.4869   -154.38 0.21 # 2000
1.5708 0.5 160 1 0 1.49379   -144.28 0.21 # 2000
1.5708 0.5 160 1 0 1.50069   -134.20 0.21 # 2000
1.5708 0.5 160 1 0 1.50759   -124.15 0.21 # 2000
1.5708 0.5 160 1 0 1.51448   -114.07 0.21 # 2000
1.5708 0.5 160 1 0 1.52138   -104.00 0.21 # 2000
1.5708 0.5 160 1 0 1.52828   -93.88 0.21 # 2000
1.5708 0.5 160 1 0 1.53517   -83.73 0.21 # 2000
1.5708 0.5 160 1 0 1.54207   -73.56 0.21 # 2000
1.5708 0.5 160 1 0 1.54897   -63.34 0.21 # 2000
1.5708 0.5 160 1 0 1.55586   -53.15 0.21 # 2000
1.5708 0.5 160 1 0 1.56276   -42.98 0.21 # 2000
1.5708 0.5 160 1 0 1.56966   -32.69 0.21 # 2000
1.5708 0.5 160 1 0 1.57655   -22.30 0.21 # 2000
1.5708 0.5 160 1 0 1.58345   -11.90 0.21 # 2000
1.5708 0.5 160 1 0 1.59034   -1.35 0.21 # 2000
1.5708 0.5 160 1 0 1.59724   9.21 0.21 # 2000
1.5708 0.5 160 1 0 1.60414   19.90 0.21 # 2000
1.5708 0.5 160 1 0 1.61103   30.69 0.21 # 2000
1.5708 0.5 160 1 0 1.61793   41.68 0.21 # 2000
1.5708 0.5 160 1 0 1.62483   52.82 0.21 # 2000
1.5708 0.5 160 1 0 1.63172   64.11 0.21 # 2000
1.5708 0.5 160 1 0 1.63862   75.61 0.22 # 2000
1.5708 0.5 160 1 0 1.64552   87.44 0.22 # 2000
1.5708 0.5 160 1 0 1.65241   99.55 0.22 # 2000
1.5708 0.5 160 1 0 1.65931   111.85 0.22 # 2000
1.5708 0.5 160 1 0 1.66621   124.64 0.23 # 2000
1.5708 0.5 160 1 0 1.6731   137.62 0.23 # 2000
1.5708 0.5 160 1 0 1.68   151.10 0.23 # 2000


==> anc/non_hermitian_network_model.py <==
# Copyright (c) 2021, Hui Liu, Jhih-Shih You, Shinsei Ryu, and Ion Cosma Fulga.
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

"""
----------------------------------------------------------------
Supermetal-insulator transition in a non-Hermitian network model
----------------------------------------------------------------

In this module we reproduce some of the results presented in the paper:

Hui Liu, Jhih-Shih You, Shinsei Ryu, and Ion Cosma Fulga.
"Supermetal-insulator transition in a non-Hermitian network model"
arXiv:xxxx.xxxxx.

For examples of usage, see the main() function, which reproduces
some of our numerical results. This script can be imported in a
python interface or simply run as:

python3 non_hermitian_network_model.py

"""

from __future__ import division
import numpy as np
import pylab as py
from mpl_toolkits.mplot3d import Axes3D
import scipy.sparse.linalg as spla
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap
import scipy.linalg as la
import numpy as np, numpy.matlib as ml

py.ion()
cmap = LinearSegmentedColormap.from_list(name='rbb',
                colors =['darkred', 'limegreen', 'dodgerblue'])

### Two minimal scattering nodes

def s_nodes(alpha, gamma):
	""" Return the scattering matrices of the scattering node S1 and S2.
	Leads are attached at the horizontal direction.

	Parameters
	----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.

	Returns
	-------
	blocks : list of 2x2 arrays
		The scattering matrix blocks for S1 and S2.

	"""

	S1 = np.zeros([2, 2], dtype = complex)
	S1 = np.array([[-np.sin(alpha), np.cos(alpha)],
        [np.cos(alpha) * np.exp(gamma), np.sin(alpha) * np.exp(gamma)]])

	S2 = np.zeros([2, 2], dtype = complex)
	S2 = np.array([[-np.cos(alpha), np.sin(alpha)],
        [np.sin(alpha) * np.exp(-gamma), np.cos(alpha) * np.exp(-gamma)]])

	return [S1, S2]

def vs_nodes(alpha, gamma):
	""" Return the scattering matrices of the scattering node S1 and S2.
	Leads are attached at the vertical direction.

	Parameters
	----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.

	Returns
	-------
	blocks : list of 2x2 arrays
		The scattering matrix blocks for S1 and S2.

	"""

	S1 = np.zeros([2, 2], dtype = complex)
	S1 = np.array([[np.cos(alpha), -np.sin(alpha)],
        [np.sin(alpha) * np.exp(gamma), np.cos(alpha) * np.exp(gamma)]])

	S2 = np.zeros([2, 2], dtype = complex)
	S2 = np.array([[np.sin(alpha) * np.exp(-gamma),
                                            np.cos(alpha) * np.exp(-gamma)],
                    [-np.cos(alpha), np.sin(alpha)]])

	return [S1, S2]

### Builder functions for the Ho-Chalker operator

def onsite(alpha, gamma):
	""" Returns the block of the Ho-Chalker operator corresponding to the
    intra unit cell scattering processes.

    Parameters
    ----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.

	Returns
	-------
	ons : 4x4 array
        Intra unit cell block of the Ho-Chalker operator.

    """

	S1, S2 = s_nodes(alpha, gamma)

    # only momentum-independent terms are included
	ons = np.zeros([4, 4], dtype = complex)
	ons = np.array([[        0,        0,        0, S2[1, 1]],
					[ S1[1, 0],        0,        0,        0],
					[        0, S2[0, 0],        0,        0],
					[        0,        0, S1[0, 1],        0]])

	return ons

def hop_min_x(alpha, gamma):
	""" Returns the block of the Ho-Chalker operator which connects modes in
    a unit cell to those of its left neighbor.

    Parameters
    ----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.

	Returns
	-------
	hmx : 4x4 array
        Inter unit cell block of the Ho-Chalker operator, corresponding to the
        -x direction.

    """

	S1, S2 = s_nodes(alpha, gamma)

	hmx = np.zeros([4, 4], dtype = complex)
	hmx[0, 1] = S2[1, 0]

	return hmx

def hop_plus_x(alpha, gamma):
	""" Returns the block of the Ho-Chalker operator which connects modes in
    a unit cell to those of its right neighbor.

    Parameters
    ----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.

	Returns
	-------
	hpx : 4x4 array
        Inter unit cell block of the Ho-Chalker operator, corresponding to the
        +x direction.

    """

	S1, S2 = s_nodes(alpha, gamma)

	hpx = np.zeros([4, 4], dtype = complex)
	hpx[2, 3] = S2[0, 1]

	return hpx

def hop_min_y(alpha, gamma):
	""" Returns the block of the Ho-Chalker operator which connects modes in
    a unit cell to those of its bottom neighbor.

    Parameters
    ----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.

	Returns
	-------
	hmy : 4x4 array
        Inter unit cell block of the Ho-Chalker operator, corresponding to the
        -y direction.

    """

	S1, S2 = s_nodes(alpha, gamma)

	hmy = np.zeros([4, 4], dtype = complex)
	hmy[3, 0] = S1[0, 0]

	return hmy

def hop_plus_y(alpha, gamma):
	""" Returns the block of the Ho-Chalker operator which connects modes in
    a unit cell to those of its top neighbor.

    Parameters
    ----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.

	Returns
	-------
	hpy : 4x4 array
        Inter unit cell block of the Ho-Chalker operator, corresponding to the
        +y direction.

    """

	S1, S2 = s_nodes(alpha, gamma)

	hpy = np.zeros([4, 4], dtype = complex)
	hpy[1, 2] = S1[1, 1]

	return hpy

def bulk_ho_chalker(alpha, gamma, kx, ky):
	""" Build the 4x4 momentum-space Ho-Chalker operator.

	Parameters
	----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.
	kx : float
		The x-direction momentum.
	ky : float
		The y-direction momentum.

	Returns
	-------
	bhc : 4x4 array
		Bulk Ho-Chalker operator.

	"""

	bhc = np.zeros([4, 4], dtype = complex)
	ons = onsite(alpha, gamma)
	hop_mx = hop_min_x(alpha, gamma)
	hop_my = hop_min_y(alpha, gamma)
	hop_px = hop_plus_x(alpha, gamma)
	hop_py = hop_plus_y(alpha, gamma)

	bhc = ons + hop_mx * np.exp(-1j * kx) + hop_my * np.exp(-1j * ky) \
	+ hop_px * np.exp(1j * kx) + hop_py * np.exp(1j * ky)

	return bhc

def ribbon_hc_x(alpha, gamma, width, kx, boundary):
	""" Build the Ho-Chalker operator in a ribbon geometry along the
    x-direction.

    Parameters
    ----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.
	kx : float
		The x-direction momentum.
	boundary: float
		The y-direction boundary condition, 1 corresponds to periodic boundary
		condition, other value corresponds to open boundary condition.

	Returns
	-------
	rhcx : 2D array
        Ho-Chalker operator in a ribbon geometry along the x-direction.

	"""

	ons1 = onsite(alpha, gamma)
	hop_mx = hop_min_x(alpha, gamma)
	hop_px = hop_plus_x(alpha, gamma)
	ons = ons1 + hop_mx * np.exp(-1j * kx) + hop_px * np.exp(1j * kx)

	hop_my = hop_min_y(alpha, gamma)
	hop_py = hop_plus_y(alpha, gamma)
	diagonal = np.diag(np.linspace(1, 1, width), 0)
	diagonal_m1 = np.diag(np.linspace(1, 1, width - 1), -1)
	diagonal_p1 = np.diag(np.linspace(1, 1, width - 1), +1)

	rhcx = np.kron(diagonal, ons) + np.kron(diagonal_p1, hop_my) + \
	np.kron(diagonal_m1, hop_py)

	if boundary == 1:
		rhcx[4*width-4:4*width, 0:4] = hop_my
		rhcx[0:4, 4*width-4:4*width] = hop_py

	else:
		rhcx[1, 0] = np.exp(gamma)
		rhcx[4*width-1, 4*width-2] = 1

	return rhcx

def ribbon_hc_y(alpha, gamma, width, ky, boundary):
	""" Build the Ho-Chalker operator in a ribbon geometry along the
    y-direction.

    Parameters
    ----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.
	ky : float
		The y-direction momentum.
	boundary: float
		The x-direction boundary condition, 1 corresponds to periodic boundary
		condition, other value corresponds to open boundary condition.

	Returns
	-------
	rhcy : 2D array
        Ho-Chalker operator in a ribbon geometry along the y-direction.

	"""

	ons1 = onsite(alpha, gamma)
	hop_my = hop_min_y(alpha, gamma)
	hop_py = hop_plus_y(alpha, gamma)
	ons = ons1 + hop_my * np.exp(-1j * ky) + hop_py * np.exp(1j * ky)

	hop_mx = hop_min_x(alpha, gamma)
	hop_px = hop_plus_x(alpha, gamma)
	diagonal = np.diag(np.linspace(1, 1, width), 0)
	diagonal_m1 = np.diag(np.linspace(1, 1, width-1), -1)
	diagonal_p1 = np.diag(np.linspace(1, 1, width-1), +1)

	rhcy = np.kron(diagonal, ons) + np.kron(diagonal_p1, hop_mx) + \
	np.kron(diagonal_m1, hop_px)

	if boundary == 1:
		rhcy[4*width-4:4*width, 0:4] = hop_mx
		rhcy[0:4, 4*width-4:4*width] = hop_px

	else:
		rhcy[2, 1] = -1
		rhcy[4*width-4, 4*width-1] = np.exp(-gamma)
	
	return rhcy

### Builder functions for the 2- and 3- terminal scattering matrix

def hslice1(alpha, gamma, width, boundary):
	""" Construct the two-terminal scattering matrix for a (type-I) slice of 
	the network model. Leads are attached at the left and right side.

	For a network model consisting of N unit cells in the vertical direction, 
	there are N-1 scattering nodes in the slice if the network has open 
	boundary conditions, or N if the network has periodic boundary conditions.

	Parameters
	----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.
	boundary: float
		The y-direction boundary condition, 1 corresponds to periodic boundary
		condition, other value corresponds to open boundary condition.

	Returns
	-------
	blocks : list of 2D arrays
		Slice scattering matrix blocks, in the order: r, t', t, and r'. The
		block matrix index convention is [outgoing_mode_j, incoming_mode_k],
		where j, k are ordered in increasing y-direction.

	"""

	S1, S2 = s_nodes(alpha, gamma)

	r = np.diag(np.linspace(1, 1, width - 1) * S1[0, 0], 1)
	tp = np.diag(np.linspace(1, 1, width) * S1[0, 1], 0)
	t = np.diag(np.linspace(1, 1, width) * S1[1, 0], 0)
	rp = np.diag(np.linspace(1, 1, width - 1) * S1[1, 1], -1)

	if boundary == 1:
		r[width-1, 0] = S1[0, 0]
		rp[0, width-1] = S1[1, 1]

	else:
		tp[width-1, width-1] = 1
		t[0, 0] = np.exp(gamma)

	return [np.asmatrix(r), np.asmatrix(tp), np.asmatrix(t), np.asmatrix(rp)]

def hslice2(alpha, gamma, width):
	""" Construct the two-terminal scattering matrix for a (type-II) slice of 
	the network model. Leads are attached at the left and right side.

	For a network model consisting of N unit cells in the vertical direction,
	there are N scattering nodes, no matter the boundary conditions.

	Parameters
	----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.

	Returns
	-------
	blocks : list of 2D arrays
		Slice scattering matrix blocks, in the order: r, t', t, and r'. The
		block matrix index convention is [outgoing_mode_j, incoming_mode_k],
		where j, k are ordered in increasing y direction.

	"""

	S1, S2 = s_nodes(alpha, gamma)

	r = np.diag(np.linspace(1, 1, width) * S2[0, 0], 0)
	tp = np.diag(np.linspace(1, 1, width) * S2[0, 1], 0)
	t = np.diag(np.linspace(1, 1, width) * S2[1, 0], 0)
	rp = np.diag(np.linspace(1, 1, width) * S2[1, 1], 0)

	return [np.asmatrix(r), np.asmatrix(tp), np.asmatrix(t), np.asmatrix(rp)]

def vslice1(alpha, gamma, width):
	""" Construct the two- (or three-)terminal scattering matrix for a (type-I)
    slice of the network model. Leads are attached at the top and bottom side.

	For a network model consisting of N unit cells in the horizontal direction,
	there are N scattering nodes, no matter the boundary conditions.

	Parameters
	----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.

	Returns
	-------
	blocks : list of 2D arrays
		Slice scattering matrix blocks, in the order: r, t', t, and r'. The
		block matrix index convention is [outgoing_mode_j, incoming_mode_k],
		where j, k are ordered in increasing y direction.

	"""

	S1, S2 = vs_nodes(alpha, gamma)

	r = np.diag(np.linspace(1, 1, width) * S1[0, 0], 0)
	tp = np.diag(np.linspace(1, 1, width) * S1[0, 1], 0)
	t = np.diag(np.linspace(1, 1, width) * S1[1, 0], 0)
	rp = np.diag(np.linspace(1, 1, width) * S1[1, 1], 0)

	return [np.asmatrix(r), np.asmatrix(tp), np.asmatrix(t), np.asmatrix(rp)]

def vslice2(alpha, gamma, width, boundary):
	""" Construct the two- (or three-)terminal scattering matrix for a (type-I)
    slice of the network model. Leads are attached at the top and bottom side.

	For a network model consisting of N unit cells in the horizontal direction,
	there are N-1 scattering nodes in the slice if the network has open
	boundary conditions, or N if the network has periodic boundary conditions.

	Parameters
	----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.
	boundary: float
		The x-direction boundary condition, 1 corresponds to periodic boundary
		condition, other value corresponds to open boundary condition.

	Returns
	-------
	blocks : list of 2D arrays
		Slice scattering matrix blocks, in the order: r, t', t, and r'. The
		block matrix index convention is [outgoing_mode_j, incoming_mode_k],
		where j, k are ordered in increasing y direction.

	"""

	S1, S2 = vs_nodes(alpha, gamma)

	r = np.diag(np.linspace(1, 1, width-1) * S2[0, 0], 1)
	tp = np.diag(np.linspace(1, 1, width) * S2[0, 1], 0)
	t = np.diag(np.linspace(1, 1, width) * S2[1, 0], 0)
	rp = np.diag(np.linspace(1, 1, width-1) * S2[1, 1], -1)

	if boundary == 1:
		r[width-1, 0] = S2[0, 0]
		rp[0, width-1] = S2[1, 1]

	else:
		tp[width-1, width-1] = np.exp(-gamma)
		t[0, 0] = -1

	return [np.asmatrix(r), np.asmatrix(tp), np.asmatrix(t), np.asmatrix(rp)]

def vslice3(gamma, width, l_width, d_width):
	""" Construct the three-terminal scattering matrix for a (type-III) slice
    of the network model. Leads are attached at the top and bottom side.

	For a network model consisting of N unit cells in the horizontal direction,
	there are N scattering nodes, no matter the boundary conditions.

	The bottom lead is as wide as the length of the horizontal direction,
	but the top two leads are not so wide.

	Parameters
	----------
	gamma : float
		The strength of gain/loss.
	l_width: integer
		The width of the top two leads
	d_width: integer
		The distance between the lead to the boundary

	Returns
	-------
	blocks : list of 2D arrays
		Slice scattering matrix blocks, in the order: r, t', t, and r'. The
		block matrix index convention is [outgoing_mode_j, incoming_mode_k],
		where j, k are ordered in increasing y direction.

	"""

	if (l_width+d_width)>int(0.5*width):
		raise ValueError('Narrower lead or narrower distance expected.')

	else:
		r = np.zeros([2*l_width, 2*l_width], dtype = complex)
		m3 = width - 2*l_width - 2*d_width+1

		tp = np.zeros([2*l_width, width], dtype = complex)
		for i in range(l_width):
			tp[i, i+d_width] = 1
			tp[i+l_width, m3+l_width+d_width+i] = 1

		t = np.zeros([width, 2*l_width], dtype = complex)
		for j in range(l_width):
			t[d_width+j, j] = np.exp(gamma)
			t[m3+l_width+d_width+j, j+l_width] = np.exp(gamma)

		rp = np.zeros([width, width], dtype = complex)
		for k in range(d_width):
			rp[k, k] = np.exp(gamma)

		for kkk in range(d_width-1):
			rp[width-d_width+1+kkk, width-d_width+1+kkk] = np.exp(gamma)

		for kk in range(m3):
			rp[l_width+d_width+kk, l_width+d_width+kk] = np.exp(gamma)

	return [np.asmatrix(r), np.asmatrix(tp), np.asmatrix(t), np.asmatrix(rp)]

def combine_slices(s2, s1):
    """ Combine two scattering matrices. s2 (the first argument) is the
    scattering matrix of the RIGHT scattering region to be combined.
    Consequently, s1 is the scattering matrix of the LEFT scattering region.

    Parameters
    ----------
    s1, s2 : lists of 2D arrays
        Blocks of the scattering matrices to be combined, as returned by the
        hslice1() function, for instance.

    Returns
    -------
    blocks : list of 2D arrays
        Blocks of the combined scattering matrix, in the same format as s1, s2.

    """

    r1, tp1, t1, rp1 = s1
    r2, tp2, t2, rp2 = s2

    n = rp1.shape[0]
    assert rp1.shape == r2.shape == (n, n)

    dtype = np.common_type(rp1, r2)
    temp = la.lu_factor(ml.identity(n, dtype=dtype) - rp1 @ r2)
    temp = la.lu_solve(temp, t1)

    r = r1 + tp1 @ r2 @ temp
    t = t2 @ temp

    dtype = np.common_type(r2, rp1)
    temp = la.lu_factor(ml.identity(n, dtype=dtype) - r2 @ rp1)
    temp = la.lu_solve(temp, tp2)

    tp = tp1 @ temp
    rp = rp2 + t2 @ rp1 @ temp

    return [r, tp, t, rp]

def build_network_smatrix(alpha, gamma, width, length, l_width, d_width,
                            direction, terminals, boundary):
	""" Construct the two- or three-terminal scattering matrix of the network
    model.

	Parameters
	----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.
	width, length : integers
		Number of unit cells in the horizontal and vertical directions, 
		respectively.
	direction : integer
		Determine the horizontal or vertical scattering matrix. 1 corresponds
		to horizontal direction and other value corresponds to vertical
        direction.
	terminals : integer
		Number of the terminals, 2 corresponds to 2-terminal scattering matrix
        and 3 corresponds to 3-terminal vertical scattering matrix.
	boundary: float
		The x-direction boundary condition, 1 corresponds to periodic boundary
		condition, other value corresponds to open boundary condition.

	Returns
	-------
	blocks : lists of 1D arrays and 2D arrays
		The two 1D arrays are the maximal spectral radius of the backscattering
        matrix  and the transmission before the next combining process. The 2D
        arrays are the slice scattering matrix blocks, in the order:
        r, t', t, and r'. The block matrix index convention is
        [outgoing_mode_j, incoming_mode_k], where j, k are ordered in
        increasing y direction.

	"""

	if direction == 1:
		sli1 = hslice1(alpha, gamma, width, boundary)
		r1, tp1, t1, rp1 = sli1
		sli2 = hslice2(alpha, gamma, width)
		r2, tp2, t2, rp2 = sli2

	else:
		sli1 = vslice1(alpha, gamma, width)
		r1, tp1, t1, rp1 = sli1
		sli2 = vslice2(alpha, gamma, width, boundary)
		r2, tp2, t2, rp2 = sli2

	iteration = combine_slices(sli2, sli1)
	network_unit = combine_slices(sli2, sli1)
	nr, ntp, nt, nrp = network_unit
	evals, evecs = np.linalg.eig(r2 @ rp1)

	mae_list = []
	trans_list = []

	for i in range(length - 1):
		cr, ctp, ct, crp = iteration
		evals, evecs = np.linalg.eig(cr @ nrp)
		mae_list.append(np.log(max(abs(evals))))
		trans_list.append(np.log(np.trace(ct @ ct.conj().T)))
		iteration = combine_slices(iteration, network_unit)

	if direction != 1 and terminals == 3:
		sli3 = vslice3(gamma, width, l_width, d_width)
		ls = combine_slices(sli2, sli3)
		r3, tp3, t3, rp3 = ls
		cr, ctp, ct, crp = iteration
		evals, evecs = np.linalg.eig(cr @ rp3)
		mae_list.append(np.log(max(abs(evals))))
		trans_list.append(np.log(np.trace(ct @ ct.conj().T)))
		iteration = combine_slices(iteration, ls)

	r, tp, t, rp = iteration

	return [mae_list, trans_list, r, tp, t, rp]

### Utility functions

def conductance(transmission_block):
	""" Compute the two-terminal transmission probability.

	Parameters
	----------
	transmission_block : list of floats
		Blocks of the scattering matrix, as returned by the smatrix_slice_1(),
		for instance.

	Returns
	-------
	G : float
		Two- (or three-)terminal transmission probability.
	"""

	return np.trace(transmission_block @ transmission_block.conj().T).real

def plot_ribbon_bandstructure(alpha, gamma, width, direction, boundary):
	""" Plot the bandstructure of the Ho-Chalker operator in a ribbon geometry.

	Parameters
	----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.
	momenta : list of floats
		Momenta for which to plot the bandstructure.
	width : integer
		Number of unit cells in the finite direction of the ribbon.
	direction : integer
		Determine which direction has a good quantum number (momentum),
		0 corresponds to kx and other value corresponds to ky.
	boundary: float
		The boundary condition, 1 corresponds to periodic boundary
		condition, other value corresponds to open boundary condition.

	"""

	re_energy = []
	im_energy = []
	abs_energy = []
	color_list = []
	k_list = []
	if direction == 0:
		for k in np.linspace(-np.pi, np.pi, 101):
			hc = ribbon_hc_x(alpha, gamma, width, k, boundary)
			evals, evecs = np.linalg.eig(hc)
			re_evals = -np.angle(evals)
			im_evals = np.log(abs(evals))
			for i in range(len(evals)):
				k_list.append(k)
				re_energy.append(re_evals[i])
				im_energy.append(im_evals[i])
				abs_energy.append(np.sqrt(re_evals[i]**2 + im_evals[i]**2))
				sor_s = abs(evecs[:, i]) ** 2
				color = (np.sum(sor_s[0:2]) -
                         np.sum(sor_s[len(sor_s)-2:len(sor_s)])) / np.sum(sor_s)
				color_list.append(color)	

		color_list = np.array(color_list)
		k_list = np.array(k_list)[np.argsort(abs(color_list)-0.5)][::-1]
		re_energy= np.array(re_energy)[np.argsort(abs(color_list)-0.5)][::-1]
		im_energy= np.array(im_energy)[np.argsort(abs(color_list)-0.5)][::-1]
		abs_energy= np.array(abs_energy)[np.argsort(abs(color_list)-0.5)][::-1]
		color_list = np.array(color_list)[np.argsort(abs(color_list)-0.5)][::-1]
		
		plt.figure(figsize = (5, 5))
		plt.scatter(k_list, re_energy, c=color_list, linewidth=0, vmin=-1,
        vmax=1, cmap=cmap, s=15)
		plt.xlabel('kx')
		plt.ylabel('Re(E)')

	else:
		for k in np.linspace(-np.pi, np.pi, 101):
			hc = ribbon_hc_y(alpha, gamma, width, k, boundary)
			evals, evecs = np.linalg.eig(hc)
			re_evals = -np.angle(evals)
			im_evals = np.log(abs(evals))
			for i in range(len(evals)):
				k_list.append(k)
				re_energy.append(re_evals[i])
				im_energy.append(im_evals[i])
				abs_energy.append(np.sqrt(re_evals[i]**2 + im_evals[i]**2))
				sor_s = abs(evecs[:, i]) ** 2
				color = (np.sum(sor_s[0:2]) -
                         np.sum(sor_s[len(sor_s)-2:len(sor_s)])) / np.sum(sor_s)
				color_list.append(color)

		color_list = np.array(color_list)
		k_list = np.array(k_list)[np.argsort(color_list - 0.5)][::1]
		re_energy= np.array(re_energy)[np.argsort(color_list - 0.5)][::1]
		im_energy= np.array(im_energy)[np.argsort(color_list - 0.5)][::1]
		abs_energy= np.array(abs_energy)[np.argsort(color_list - 0.5)][::1]
		color_list = np.array(color_list)[np.argsort(color_list - 0.5)][::1]

		plt.figure(figsize = (5, 5))
		plt.scatter(k_list, re_energy, c=color_list, linewidth=0, vmin=0,
        vmax=1, cmap=cmap, s=15)
		plt.xlabel('ky')
		plt.ylabel('Re(E)')

def plot_ribbon_eigenphase(alpha, gamma, width, boundary):
	""" Plot the eigenphases in a ribbon geometry along the x-direction.

	Parameters
	----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.
	width : integer
		Number of unit cells in the finite direction of the ribbon.
	boundary: float
		The y-direction boundary condition, 1 corresponds to periodic boundary
		condition, other value corresponds to open boundary condition.

	"""

	re_energy = []
	im_energy = []
	re_phase = []
	im_phase = []
	color_list = []

	kx_list = []
	ky_list = []

	re_energy_o = []
	im_energy_o = []
	re_phase_o = []
	im_phase_o = []
	kx_list_o = []
	color_o = []

	for kx in np.linspace(-np.pi, np.pi, 25):
		for ky in np.linspace(-np.pi, np.pi, 251):
			hc = bulk_ho_chalker(alpha, gamma, kx, ky)
			evals, evecs = np.linalg.eig(hc)
			rp = np.real(evals)
			ip = np.imag(evals)
			re_evals = -np.angle(evals)
			im_evals = np.log(abs(evals))
			for i in range(len(evals)):
				kx_list.append(kx)
				ky_list.append(ky)
				re_energy.append(re_evals[i])
				im_energy.append(im_evals[i])
				re_phase.append(rp[i])
				im_phase.append(ip[i])
				sor_s = abs(evecs[:, i]) ** 2
				color = np.sum(sor_s[0:int(0.5*len(sor_s))])/ np.sum(sor_s)
				color_list.append(color)

		hc_obc = ribbon_hc_x(alpha, gamma, width, kx, boundary)
		evals_o, evecs_o = np.linalg.eig(hc_obc)
		rp_o = np.real(evals_o)
		ip_o = np.imag(evals_o)
		re_evals_o = -np.angle(evals_o)
		im_evals_o = np.log(abs(evals_o))
		for i in range(len(evals_o)):
			kx_list_o.append(kx)
			ky_array = np.linspace(-np.pi, np.pi, 51)
			phase = 0
			sum_phase = 0
			jj = 0
			for j in ky_array:
				jj = jj + 1
				hc_ky = bulk_ho_chalker(alpha, gamma, kx, j)
				phase1 = np.angle(np.linalg.det(hc_ky -
                                evals_o[i] * np.identity(4, dtype = complex)))
				phase2 = phase1 - phase
				if jj > 1:
					if phase2 > 1.5:
						phase2 = phase1 - (2 * np.pi + phase)
						sum_phase = sum_phase + phase2

					elif phase2 < -1.5:
						phase2 = phase1 - (phase - 2 * np.pi)
						sum_phase = sum_phase + phase2

					else:
						sum_phase = sum_phase + phase2

				phase = phase1

			invariant = sum_phase/(2 * np.pi)
			color_o.append(abs(invariant))
			re_energy_o.append(re_evals_o[i])
			im_energy_o.append(im_evals_o[i])
			re_phase_o.append(rp_o[i])
			im_phase_o.append(ip_o[i])

	fig = plt.figure(figsize = (10, 10))
	ax = fig.add_subplot(projection='3d', facecolor = 'white')
	ax.scatter3D(re_phase, im_phase, kx_list, c=ky_list, cmap='gist_heat_r',
                    s=5)
	ax.scatter3D(re_phase_o, im_phase_o, kx_list_o, c=color_o, cmap='magma',
                    vmin=-0.01, vmax=3.01, s=10)
	ax.set_zticks([-np.pi, 0, np.pi])
	ax.set_zlim(-np.pi, np.pi)
	ax.zaxis.set_tick_params(labelsize=0)

def plot_wavefunction(alpha, gamma, width, kx):
	""" Plot the wavefunction distribution in a ribbon geometry along the
    x-direction.

	Parameters
	----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.
	width : integer
		Number of unit cells in the finite direction of the ribbon.
	kx : float
		The x-direction momentum.

	"""

	hc = ribbon_hc_x(alpha, gamma, width, kx, 0)
	evals, evecs = np.linalg.eig(hc)
	plt.figure(figsize=(5, 5))
	for i in range(len(evals)):
		sor_s = abs(evecs[:, i]) ** 2
		plt.plot(range(len(sor_s)), sor_s/np.sum(sor_s))

def plot_local_dos(alpha, gamma, width, kx):
	""" Plot the local density of states of the skin effect.

	Parameters
	----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.
	width : integer
		Number of unit cells in the finite direction of the ribbon.
	kx : float
		The x-direction momentum.

	"""

	cell1 = []
	cell2 = []
	cell3 = []
	L_list = []

	for l in np.linspace(width, width + 50, 51):
		l = int(l)
		hc = ribbon_hc_x(alpha, gamma, l, kx, 0)
		evals, evecs = np.linalg.eig(hc)
		sum_c1 = 0
		sum_c2 = 0
		sum_c3 = 0
		for i in range(len(evals)):
			sor_s = abs(evecs[:, i]) ** 2
			normal_evecs = np.sum(sor_s)
			sum_c1 += np.sum(abs(evecs[4*l-4:4*l, i])**2) / normal_evecs
			sum_c2 += np.sum(abs(evecs[4*l-8:4*l-4, i])**2) / normal_evecs
			sum_c3 += np.sum(abs(evecs[4*l-12:4*l-8, i])**2) / normal_evecs

		L_list.append(l)
		cell1.append(sum_c1)
		cell2.append(sum_c2)
		cell3.append(sum_c3)

	plt.figure(figsize = (5, 5))
	plt.scatter(L_list, cell1, linewidth=0, s=15, label='1', marker='o')
	plt.scatter(L_list, cell2, linewidth=0, s=20, label='2', marker='v')
	plt.scatter(L_list, cell3, linewidth=0, s=20, label='3', marker='^')
	plt.xlabel('L')
	plt.ylabel('LDOS')

def plot_transmission_contact_effect(alpha, gamma, width, length, l_width,
                                     d_width, direction, terminals, boundary):
	""" Plot the transmission of the contact effect.

	Parameters
	----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.
	width, length : integers
		Number of unit cells in the horizontal and vertical directions,
		respectively.
	direction : integer
		Determine the horizontal or vertical scattering matrix. 1 corresponds
		to horizontal direction and other value corresponds to vertical
        direction.
	terminals : integer
		Number of the terminals, 2 corresponds to 2-terminal scattering matrix
        and 3 corresponds to 3-terminal vertical scattering matrix.
	boundary: float
		The x-direction boundary condition, 1 corresponds to periodic boundary
		condition, other value corresponds to open boundary condition.

	"""

	mae_list, trans_list, r, tp, t, rp = build_network_smatrix(alpha, gamma,
	width, length, l_width, d_width, direction, terminals, boundary)

	plt.plot(range(1, 1+len(trans_list)), trans_list)

def plot_transmission_three_terminal(alpha_array, gamma, width, length,
                                                         l_width, d_width):
	""" Plot the transmission of the three-terminal network.

	Parameters
	----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.
	width, length : integers
		Number of unit cells in the horizontal and vertical directions,
		respectively.

	"""

	g1_o_list = []
	g2_o_list = []
	g1_p_list = []
	g2_p_list = []
	alpha_list = []
	for alpha in alpha_array:
		mae_list_o, trans_list_o, ro, tpo, to, rpo = \
                    build_network_smatrix(alpha, gamma, width, length,
                                          l_width, d_width, 0, 3, 0)

		mae_list_p, trans_list_p, rp, tpp, tp, rpp = \
                    build_network_smatrix(alpha, gamma, width, length,
                                          l_width, d_width, 0, 3, 1)

		alpha_list.append(alpha)
		length_r = ro.shape[0]
		g1_o_list.append(np.trace(
            ro[0:int(0.5*length_r), int(0.5*length_r):length_r] @ \
            ro[0:int(0.5*length_r), int(0.5*length_r):length_r].conj().T))

		g2_o_list.append(np.trace(
            ro[int(0.5*length_r):length_r, 0:int(0.5*length_r)] @ \
            ro[int(0.5*length_r):length_r, 0:int(0.5*length_r)].conj().T))

		g1_p_list.append(np.trace(
            rp[0:int(0.5*length_r), int(0.5*length_r):length_r] @ \
            rp[0:int(0.5*length_r), int(0.5*length_r):length_r].conj().T))

		g2_p_list.append(np.trace(
            rp[int(0.5*length_r):length_r, 0:int(0.5*length_r)] @ \
            rp[int(0.5*length_r):length_r, 0:int(0.5*length_r)].conj().T))

	plt.figure(figsize=(5,5))
	plt.plot(alpha_list, g1_o_list, linewidth=2, linestyle='-' , color='k',
                                                                 label='g1o')
	plt.plot(alpha_list, g1_p_list, linewidth=2, linestyle='--', color='r',
                                                                 label='g1p')

	plt.figure(figsize=(5,5))
	plt.plot(alpha_list, g2_o_list, linewidth=2, linestyle='-' , color='k',
                                                                 label='g2o')
	plt.plot(alpha_list, g2_p_list, linewidth=2, linestyle='--', color='r',
                                                                 label='g2p')

def plot_numerical_divergence(alpha, gamma, width, length, l_width, d_width,
                                               direction, terminals, boundary):
	""" Plot the numerical_divergence.

	Parameters
	----------
	alpha : float
		The value of the scattering angle.
	gamma : float
		The strength of gain/loss.
	width, length : integers
		Number of unit cells in the horizontal and vertical directions,
		respectively.
	direction : integer
		Determine the horizontal or vertical scattering matrix. 1 corresponds
		to horizontal direction and other value corresponds to vertical
        direction.
	terminals : integer
		Number of the terminals, 2 corresponds to 2-terminal scattering matrix
        and 3 corresponds to 3-terminal vertical scattering matrix.
	boundary: float
		The x-direction boundary condition, 1 corresponds to periodic boundary
		condition, other value corresponds to open boundary condition.

	"""

	mae_list, trans_list, r, tp, t, rp = build_network_smatrix(alpha, gamma,
	width, length, l_width, d_width, direction, terminals, boundary)

	plt.figure(figsize=(5, 5))
	plt.plot(range(1, 1+len(mae_list)), mae_list)
	plt.plot(range(1, 1+len(trans_list)), trans_list)

def plot_critical_vtransmission(alpha, width, length_array, l_width, d_width):
	""" Plot the critical transmission.

	Parameters
	----------
	alpha : float
		The value of the scattering angle.
	width : integer
		Number of unit cells in the horizontal direction.

	"""

	gamma = np.arccosh(2/np.sin(2*alpha) - 1)
	cond_rl = []
	cond_lr = []
	for length in length_array:
		length = int(length)
		mae_list, trans_list, r, tp, t, rp = \
            build_network_smatrix(alpha, gamma, width, length, 10, 10, 0, 2, 1)

		cond_rl.append(np.trace(tp @ tp.conj().T))
		cond_lr.append(np.trace(t @ t.conj().T))

	plt.plot(length_array, cond_lr, linewidth=2, linestyle='dotted',
                                                                label='375')

def main():
	""" This function reproduces some of our numerical results. """

	print('Reproducing the spectra of Fig. 2.')
	plot_ribbon_bandstructure(0, 0, 3, 0, 0)
	py.title('Decoupled limit: trivial')

	plot_ribbon_bandstructure(0.5*np.pi, 0, 3, 0, 0)
	py.title('Decoupled limit: AFTP')

	print('Reproducing the eigenphases of Fig. 3.')
	plot_ribbon_eigenphase(0.35*np.pi, 0.5, 20, 0)
	py.title('Eigenphase')

	print('Reproducing the wavefunction distribution of Fig. 3.')
	plot_wavefunction(0.35*np.pi, 0.5, 50, 0.05)
	py.title('Wavefunction distribution of the skin effect')

	print('Reproducing the local density of states of Fig. 3.')
	plot_local_dos(0.35*np.pi, 0.5, 20, 0.05)
	py.title('Local density of states of the bottom three cells')

	print('Reproducing the transmission of the contact effect of Fig. 4.')
	plt.figure(figsize=(5, 5))
	plot_transmission_contact_effect(0.3*np.pi, 0.5, 40, 500, 10, 10, 1, 2, 0)
	plot_transmission_contact_effect(0.3*np.pi, 0.5, 60, 500, 10, 10, 1, 2, 0)
	plot_transmission_contact_effect(0.3*np.pi, 0.5, 80, 500, 10, 10, 1, 2, 0)
	py.title('The horizontal transmission with OBC')

	print('Reproducing the transmission between top two leads of Fig. 5')
	plot_transmission_three_terminal(np.linspace(0, np.pi, 251),
                                                    0.3, 76, 76, 19, 10)

	print('Reproducing the numerical divergence of Fig. 6.')
	plot_numerical_divergence(0.25*np.pi, 0.05, 50, 301, 10, 10, 1, 2, 1)
	py.title('The horizontal transmission and maximal spectral radius with PBC')

	print('Reproducing the critical transmission of Fig. 8.')
	plt.figure(figsize=(5, 5))
	plot_critical_vtransmission(0.15  * np.pi, 20, np.linspace(1, 300, 300),
        10, 10)
	plot_critical_vtransmission(0.25  * np.pi, 20, np.linspace(1, 300, 300),
        10, 10)
	plot_critical_vtransmission(0.3   * np.pi, 20, np.linspace(1, 300, 300),
        10, 10)
	plot_critical_vtransmission(0.375 * np.pi, 20, np.linspace(1, 300, 300),
        10, 10)
	py.title('The vertical critical transmission of the Dirac point')

	input('Press any key to exit...')

if __name__ == '__main__':
    main()


==> anc/phase_diagram_disorder_vertical/gnuscript_pd <==
set view map
set pm3d
set xrange [0:pi]
set yrange [0:pi]

splot 'pd_disorder_gamma05_size30_pbc_vertical' u ($1):($5):(log($6)) w points palette pt 5 ps 1
 notitle

set xlabel 'alpha'
set ylabel 'W'

